Clifford Quantum Cellular Automata: Trivial group in 2D and Witt group in 3D

We study locality preserving automorphisms of operator algebras on $D$-dimensional uniform lattices of prime $p$-dimensional qudits (QCA), specializing in those that are translation invariant (TI) and map every prime $p$-dimensional Pauli matrix to a tensor product of Pauli matrices (Clifford). We associate antihermitian forms of unit determinant over Laurent polynomial rings to TI Clifford QCA with lattice boundaries, and prove that the form determines the QCA up to Clifford circuits and shifts (trivial). It follows that every 2D TI Clifford QCA is trivial since the antihermitian form in this case is always trivial. Further, we prove that for any $D$ the fourth power of any TI Clifford QCA is trivial. We present explicit examples of nontrivial TI Clifford QCA for $D=3$ and any odd prime $p$, and show that the Witt group of the finite field $\mathbb F_p$ is a subgroup of the group $\mathfrak C(D = 3, p)$ of all TI Clifford QCA modulo trivial ones. That is, $\mathfrak C(D = 3, p \equiv 1 \mod 4) \supseteq \mathbb Z_2 \times \mathbb Z_2$ and $\mathfrak C(D = 3, p \equiv 3 \mod 4) \supseteq \mathbb Z_4$. The examples are found by disentangling the ground state of a commuting Pauli Hamiltonian which is constructed by coupling layers of prime dimensional toric codes such that an exposed surface has an anomalous topological order that is not realizable by commuting Pauli Hamiltonians strictly in two dimensions. In an appendix independent of the main body of the paper, we revisit a recent theorem of Freedman and Hastings that any two-dimensional QCA, which is not necessarily Clifford or translation invariant, is a constant depth quantum circuit followed by a shift. We give a more direct proof of the theorem without using any ancillas.

==> clifqca-v2-supp.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 8.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       157,          7]
NotebookDataLength[    175118,       4560]
NotebookOptionsPosition[    158011,       4285]
NotebookOutlinePosition[    158486,       4303]
CellTagsIndexPosition[    158443,       4300]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell["18 October 2019, Jeongwan Haah", "Text",
 CellChangeTimes->{{3.769137497146584*^9, 3.769137511637141*^9}, {
  3.7804522100820737`*^9, 
  3.7804522156855145`*^9}},ExpressionUUID->"7d717d32-ac52-4056-ac81-\
dfbeb1437cfa"],

Cell[CellGroupData[{

Cell["Tools", "Section",
 CellChangeTimes->{{3.541893083704773*^9, 
  3.541893096208815*^9}},ExpressionUUID->"724cd85f-985f-4007-a3d5-\
4e66c5b3d185"],

Cell[TextData[{
 "All routines here do not depend on the characteristic of the base field. So \
they are applicable for stabilizer codes on qudits of prime dimensions. The \
naming policy for functions is such that the first letter is in lower case in \
order to distinguish it from ",
 StyleBox["Mathematica",
  FontSlant->"Italic"],
 "\[CloseCurlyQuote]s own functions. The scripts in Tools section were \
contained in  [Haah, arXiv:1310.4507] which is based on [Haah, \
arXiv:1204.1063]."
}], "Text",
 CellChangeTimes->{{3.5826613633526707`*^9, 3.58266148951293*^9}, {
  3.5826615514203453`*^9, 3.5826616488293943`*^9}, {3.582662786813258*^9, 
  3.582662820044735*^9}, {3.590925786572975*^9, 3.590925797449909*^9}, {
  3.590926549481674*^9, 3.590926549924535*^9}, {3.7691349385349255`*^9, 
  3.7691349514610233`*^9}, {3.771075872850047*^9, 3.7710758771849737`*^9}, {
  3.7805408291644497`*^9, 3.780541017629423*^9}, {3.780766876654789*^9, 
  3.7807668843052735`*^9}},ExpressionUUID->"221752d2-4131-4c1b-829c-\
0cb9ffa32d97"],

Cell[CellGroupData[{

Cell["Variables of Laurent polynomial ring:", "Subsection",
 CellChangeTimes->{{3.582662327772285*^9, 3.5826623694795437`*^9}, 
   3.5826624384895897`*^9},ExpressionUUID->"53a11ead-c94f-480c-926b-\
8cabfb072fa2"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Protect", "[", 
   RowBox[{"x", ",", "y", ",", "z", ",", "w"}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.7420490458416433`*^9, 3.7420490534073105`*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"3ea77d3b-d2c2-4c53-b391-caf590cf57d8"],

Cell[BoxData[
 RowBox[{
  RowBox[{"translationVariables", "=", 
   RowBox[{"{", 
    RowBox[{"x", ",", "y", ",", "z", ",", "w"}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.582662372500162*^9, 3.582662377778921*^9}, {
  3.582662728485882*^9, 3.582662758134693*^9}, {3.58326253345444*^9, 
  3.58326254305373*^9}, {3.583263013264081*^9, 3.583263023120337*^9}},
 CellLabel->"In[2]:=",ExpressionUUID->"f9019fce-5bf8-4d52-8aeb-15f0d33b996f"]
}, Open  ]],

Cell[CellGroupData[{

Cell["display( mat )", "Subsection",
 CellChangeTimes->{{3.582661495568233*^9, 
  3.582661512730752*^9}},ExpressionUUID->"3c171083-a216-42d3-a1f6-\
ab97c40ed3a5"],

Cell[BoxData[
 RowBox[{
  RowBox[{"insertIndex", "[", "mat_", "]"}], ":=", 
  RowBox[{"Block", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"qind", ",", "cind"}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"qind", "=", 
      RowBox[{"Table", "[", 
       RowBox[{"i", ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", 
          RowBox[{
           RowBox[{"First", "@", 
            RowBox[{"Dimensions", "[", "mat", "]"}]}], "/", "2"}]}], "}"}]}], 
       "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"cind", "=", 
      RowBox[{"Table", "[", 
       RowBox[{"i", ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", 
          RowBox[{"Last", "@", 
           RowBox[{"Dimensions", "[", "mat", "]"}]}]}], "}"}]}], "]"}]}], ";",
      "\[IndentingNewLine]", 
     RowBox[{"Transpose", "[", 
      RowBox[{"Join", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"Join", "[", 
          RowBox[{
           RowBox[{"{", "\"\<\\\\\>\"", "}"}], ",", "qind", ",", "qind"}], 
          "]"}], "}"}], ",", 
        RowBox[{"Transpose", "[", 
         RowBox[{"Join", "[", 
          RowBox[{
           RowBox[{"{", "cind", "}"}], ",", "mat"}], "]"}], "]"}]}], "]"}], 
      "]"}]}]}], "\[IndentingNewLine]", "]"}]}]], "Input",
 CellChangeTimes->{{3.612548538870414*^9, 3.612548706425824*^9}, {
  3.6125487942363567`*^9, 3.612548798851006*^9}, {3.612548857034762*^9, 
  3.6125488961266537`*^9}, {3.6458303200399*^9, 3.645830335062222*^9}, {
  3.64583053260999*^9, 3.645830617707199*^9}, {3.646597262430738*^9, 
  3.6465972985589457`*^9}, {3.6466061991321373`*^9, 3.646606202604265*^9}, {
  3.647213921785845*^9, 3.647213929146048*^9}},
 CellLabel->"In[3]:=",ExpressionUUID->"60ede5cf-fcef-410d-967a-74a6a79000aa"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"show", "[", "mat_", "]"}], ":=", 
  RowBox[{"MatrixForm", "@", 
   RowBox[{"insertIndex", "[", "mat", "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"display", "[", "mat_", "]"}], ":=", 
  RowBox[{"MatrixForm", "[", 
   RowBox[{"insertIndex", "[", 
    RowBox[{"Expand", "[", "mat", "]"}], "]"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"display2", "[", "mat_", "]"}], ":=", 
  RowBox[{"MatrixForm", "[", 
   RowBox[{"insertIndex", "[", 
    RowBox[{"Expand", "[", 
     RowBox[{"PolynomialMod", "[", 
      RowBox[{"mat", ",", "2"}], "]"}], "]"}], "]"}], "]"}], 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"for", " ", "qubit"}], "-", 
    RowBox[{"stabilizer", " ", "codes"}]}], "*)"}]}]}], "Input",
 CellChangeTimes->{{3.582661515415131*^9, 3.58266154638498*^9}, {
   3.582661690054978*^9, 3.582661697134428*^9}, {3.583262690837982*^9, 
   3.583262727550919*^9}, {3.583271053708211*^9, 3.583271071020232*^9}, {
   3.6125489080977983`*^9, 3.612548928219695*^9}, {3.6706734780117483`*^9, 
   3.670673483132094*^9}, {3.757863164125676*^9, 3.7578631804590416`*^9}, 
   3.7578632479391394`*^9, {3.757863314239044*^9, 3.7578633161323433`*^9}, {
   3.757863360628746*^9, 3.7578633975810976`*^9}, 3.7580496825653963`*^9, {
   3.758049805672145*^9, 3.7580498172989426`*^9}, {3.780540732782793*^9, 
   3.7805407468641443`*^9}},
 CellLabel->"In[4]:=",ExpressionUUID->"b22b1de2-ae44-41f3-8860-8bb209e4d3be"],

Cell[BoxData[
 RowBox[{
  RowBox[{"pmod2", "[", "x_", "]"}], ":=", 
  RowBox[{"PolynomialMod", "[", 
   RowBox[{"x", ",", "2"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.7426049973866043`*^9, 3.742605014560672*^9}},
 CellLabel->"In[7]:=",ExpressionUUID->"6a9b8797-1220-467c-9ca9-796088e20212"]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
antipode(f): an involutive automorphism of Laurent polynomial ring
dagger = antipode followed by transpose
symprod[v, w] = symplectic product = dagger[v].\[Lambda].w\
\>", "Subsection",
 CellChangeTimes->{{3.54189261901025*^9, 3.5418926387182207`*^9}, {
  3.5418929805176687`*^9, 3.541893003198051*^9}, {3.541949358261806*^9, 
  3.541949358541829*^9}, {3.582659491619575*^9, 3.582659502139687*^9}, {
  3.5826613269701767`*^9, 
  3.5826613470255537`*^9}},ExpressionUUID->"199b92a1-8dd0-423e-ac78-\
5957c1e002b6"],

Cell[BoxData[
 RowBox[{
  RowBox[{"antipode", "[", "f_", "]"}], ":=", 
  RowBox[{"(", 
   RowBox[{"f", "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"x", "\[Rule]", 
       FractionBox["1", "x"]}], ",", 
      RowBox[{"y", "\[Rule]", 
       FractionBox["1", "y"]}], ",", 
      RowBox[{"z", "\[Rule]", 
       FractionBox["1", "z"]}], ",", 
      RowBox[{"w", "\[Rule]", 
       FractionBox["1", "w"]}]}], "}"}]}], ")"}]}]], "Input",
 CellChangeTimes->{{3.5418847305613737`*^9, 3.5418848704804277`*^9}, {
   3.541884941488586*^9, 3.541884972838133*^9}, 3.5418850420558653`*^9, {
   3.541885267076281*^9, 3.541885271803961*^9}, {3.541885304108453*^9, 
   3.541885306636075*^9}, {3.541885434821134*^9, 3.541885504346793*^9}, {
   3.54189209284684*^9, 3.541892109316811*^9}, {3.541892147374958*^9, 
   3.541892187204545*^9}, {3.582659316682836*^9, 3.582659348517456*^9}, {
   3.5826623828842287`*^9, 3.5826623903161993`*^9}, {3.583262557029366*^9, 
   3.5832625618209543`*^9}, {3.7808527348039913`*^9, 3.780852805735279*^9}, {
   3.780852870205494*^9, 3.7808528777075195`*^9}, {3.7808530559642873`*^9, 
   3.780853056750519*^9}},
 CellLabel->"In[8]:=",ExpressionUUID->"a54ab98d-f5aa-46fe-bb08-cf1ba5fb2bc7"],

Cell[BoxData[
 RowBox[{
  RowBox[{"dagger", "[", "m_", "]"}], ":=", 
  RowBox[{"Transpose", "@", 
   RowBox[{"antipode", "[", "m", "]"}]}]}]], "Input",
 CellChangeTimes->{{3.582660732823818*^9, 3.582660767971311*^9}, {
  3.582660801858127*^9, 3.582660802369907*^9}, {3.5826612373476763`*^9, 
  3.582661270555427*^9}, {3.780852959581102*^9, 3.780852968891141*^9}},
 CellLabel->"In[9]:=",ExpressionUUID->"f505ca3b-3361-4f1b-95b8-98edefd11b1f"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"symplecticMatrix", "[", "n_", "]"}], ":=", 
  RowBox[{"KroneckerProduct", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "1"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "}"}], ",", 
    RowBox[{"IdentityMatrix", "[", "n", "]"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"symprod", "[", 
   RowBox[{"v_", ",", "w_"}], "]"}], ":=", 
  RowBox[{"Expand", "[", 
   RowBox[{
    RowBox[{"dagger", "[", "v", "]"}], ".", 
    RowBox[{"symplecticMatrix", "[", 
     RowBox[{
      RowBox[{"Length", "[", "w", "]"}], "/", "2"}], "]"}], ".", "w"}], 
   "]"}]}]}], "Input",
 CellChangeTimes->{{3.746371752811617*^9, 3.74637180279125*^9}},
 CellLabel->"In[10]:=",ExpressionUUID->"f49e5f03-aa25-4cd3-abc8-1a5d3967e456"]
}, Open  ]],

Cell[CellGroupData[{

Cell["coarseGrain(mat, {var, n})", "Subsection",
 CellChangeTimes->{{3.5418926547822437`*^9, 3.5418926650373573`*^9}, {
  3.5418927206187468`*^9, 3.54189272634667*^9}, {3.541892967136505*^9, 
  3.541892998757864*^9}, {3.541895294179903*^9, 
  3.541895296256349*^9}},ExpressionUUID->"51554d27-5fc2-47ed-82b2-\
4bf2196770ab"],

Cell[BoxData[
 RowBox[{
  RowBox[{"expandEntry", "[", 
   RowBox[{"poly_", ",", "x_", ",", "n_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
     "f", ",", "p", ",", "c", ",", "xp", ",", "col", ",", "monos", ",", 
      "exps", ",", "gen"}], "}"}], ",", 
    RowBox[{
     RowBox[{
      RowBox[{"f", "[", 
       RowBox[{"i_", ",", "j_"}], "]"}], ":=", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"i", "-", "1"}], "\[Equal]", "j"}], ",", "1", ",", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"i", "-", "1", "+", "n"}], "\[Equal]", "j"}], ",", "x", 
          ",", "0"}], "]"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"gen", "=", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"i", ",", "j"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", "n"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"j", ",", "1", ",", "n"}], "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"p", "=", 
      RowBox[{"Expand", "[", "poly", "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"p", "===", "0"}], ",", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
        "return", " ", "zero", " ", "matrix", " ", "if", " ", "the", " ", 
         "input", " ", "is", " ", "zero"}], "*)"}], "\[IndentingNewLine]", 
       RowBox[{"Table", "[", 
        RowBox[{"0", ",", 
         RowBox[{"{", "n", "}"}], ",", 
         RowBox[{"{", "n", "}"}]}], "]"}], ",", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{"Else", ",", " ", 
         RowBox[{"compute", " ", "properly"}]}], "*)"}], 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"col", "=", 
         RowBox[{"Collect", "[", 
          RowBox[{"p", ",", "x"}], "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"monos", "=", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Head", "[", "col", "]"}], "===", "Plus"}], ",", 
           RowBox[{"Apply", "[", 
            RowBox[{"List", ",", "col"}], "]"}], ",", 
           RowBox[{"{", "col", "}"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"exps", "=", 
         RowBox[{"Map", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Exponent", "[", 
             RowBox[{"#", ",", "x"}], "]"}], "&"}], ",", "monos"}], "]"}]}], 
        ";", "\[IndentingNewLine]", 
        RowBox[{"c", "=", 
         RowBox[{
          RowBox[{"Power", "[", 
           RowBox[{"x", ",", 
            RowBox[{"-", "exps"}]}], "]"}], "*", "monos"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"xp", "=", 
         RowBox[{"Map", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"MatrixPower", "[", 
             RowBox[{"gen", ",", "#"}], "]"}], "&"}], ",", "exps"}], "]"}]}], 
        ";", "\[IndentingNewLine]", 
        RowBox[{"Expand", "[", 
         RowBox[{"c", ".", "xp"}], "]"}]}]}], "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{"end", "-", "if"}], "*)"}], "]"}]}]}], "\[IndentingNewLine]", 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.52813320907784*^9, 3.5281332611646967`*^9}, {
   3.52813329784516*^9, 3.528133399328547*^9}, {3.528135321368248*^9, 
   3.5281354101224737`*^9}, {3.528139580381131*^9, 3.5281396129804983`*^9}, {
   3.5281396759016123`*^9, 3.5281396828932858`*^9}, {3.528146089114057*^9, 
   3.5281460997392483`*^9}, {3.528146463123177*^9, 3.528146514235425*^9}, {
   3.528146548307541*^9, 3.528146587643968*^9}, {3.528146749157145*^9, 
   3.528146749324809*^9}, {3.528146841733287*^9, 3.528146858197105*^9}, {
   3.5281469641901817`*^9, 3.528146983030055*^9}, {3.52814720388745*^9, 
   3.528147210374688*^9}, {3.52814732603133*^9, 3.5281473416861362`*^9}, {
   3.5281473741901293`*^9, 3.528147438160293*^9}, {3.541882064494945*^9, 
   3.541882071686859*^9}, {3.5418821962481823`*^9, 3.5418822012236347`*^9}, {
   3.5418828058190527`*^9, 3.5418828101787577`*^9}, {3.541882868851755*^9, 
   3.5418828816997633`*^9}, {3.541883203213953*^9, 3.541883205805312*^9}, {
   3.541894556056574*^9, 3.541894629028613*^9}, 3.541894674205323*^9, {
   3.54189470681397*^9, 3.541894737111519*^9}, {3.5418947765838614`*^9, 
   3.541894778888142*^9}, {3.541894847850484*^9, 3.541894925666744*^9}, {
   3.541894982658698*^9, 3.541895016691566*^9}, {3.541895057791291*^9, 
   3.5418950593040867`*^9}, {3.541895200822774*^9, 3.5418952100476007`*^9}, {
   3.582659136260274*^9, 3.582659163784251*^9}, {3.582659194806994*^9, 
   3.582659257226775*^9}, {3.59837849960375*^9, 3.598378514258745*^9}},
 CellLabel->"In[12]:=",ExpressionUUID->"976a7030-c808-492a-a809-9618dfae812f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"coarseGrain", "[", 
   RowBox[{"mat_", ",", 
    RowBox[{"{", 
     RowBox[{"x_", ",", "n_"}], "}"}]}], "]"}], ":=", "\[IndentingNewLine]", 
  RowBox[{"Apply", "[", 
   RowBox[{"Join", ",", 
    RowBox[{"Table", "[", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Join", "[", 
       RowBox[{"Table", "[", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"Flatten", "[", "\[IndentingNewLine]", 
          RowBox[{"Map", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"expandEntry", "[", 
               RowBox[{"#", ",", "x", ",", "n"}], "]"}], "[", 
              RowBox[{"[", "nn", "]"}], "]"}], "&"}], ",", 
            RowBox[{"mat", "[", 
             RowBox[{"[", "row", "]"}], "]"}]}], "]"}], "\[IndentingNewLine]",
           "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"nn", ",", "n"}], "}"}]}], "]"}], "\[IndentingNewLine]", 
       "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"row", ",", 
        RowBox[{"Length", "[", "mat", "]"}]}], "}"}]}], "]"}]}], 
   "\[IndentingNewLine]", "]"}]}]], "Input",
 CellChangeTimes->{{3.541882310517167*^9, 3.541882359770277*^9}, {
  3.541882390618628*^9, 3.541882393949141*^9}, {3.54188247152287*^9, 
  3.54188253648398*^9}, {3.541882587596388*^9, 3.541882678925259*^9}, {
  3.541883286440584*^9, 3.541883375689205*^9}, {3.541883474115481*^9, 
  3.5418835046260777`*^9}, {3.5418835547633047`*^9, 3.5418835919951363`*^9}, {
  3.541892953774495*^9, 3.54189295823565*^9}, {3.541895284922039*^9, 
  3.541895287078014*^9}, {3.541946259059053*^9, 3.54194626429911*^9}},
 CellLabel->"In[13]:=",ExpressionUUID->"06bf8e21-8795-45ec-8a69-e137d52a8cf2"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Remark on symprod", "Section",
 CellChangeTimes->{{3.7691368157594833`*^9, 
  3.7691368243831873`*^9}},ExpressionUUID->"83701168-4efe-4afc-a0a7-\
c0ca7e29f1fe"],

Cell["\<\
The most important function that is used below but is not a part of \
Mathematica, is symprod. It takes two inputs v1 v2, where the first one v1 is \
sent through the antipode that inverts all the translation variables x,y,z, \
and then computes the \[OpenCurlyDoubleQuote]symplectic\
\[CloseCurlyDoubleQuote] product v1^dagger. lambda. v2. Here lambda is the \
standard symplectic matrix with -1,0,1 entries. The output captures all the \
relative positions of the two Pauli operators corresponding to v1 and v2 such \
that they are noncommuting. The positional information is encoded in the \
exponents, and the phase of the commutation relation in the coefficients.

The name \[OpenCurlyDoubleQuote]symplectic\[CloseCurlyDoubleQuote] should be \
read with some care. Strictly speaking, the product is not symplectic as the \
product of v with itself is not zero in general. Perhaps it is more \
appropriate to use a terminology \[OpenCurlyDoubleQuote]antihermitian form\
\[CloseCurlyDoubleQuote] but this has disadvantage that it may be confused \
with antihermitian operators on a complex inner product space (Hilbert \
space). We stick with \[OpenCurlyDoubleQuote]symplectic product\
\[CloseCurlyDoubleQuote] since, at least, it becomes symplectic when \
restricted to F_p without any variables. We speak of \
\[OpenCurlyDoubleQuote]antihermitian form\[CloseCurlyDoubleQuote] on a module \
over Laurent polynomial rings, obtained by taking the symplectic product \
among the generators.\
\>", "Text",
 CellChangeTimes->{{3.7691368305327516`*^9, 3.7691373828473463`*^9}, {
   3.7691374171358614`*^9, 3.7691374601648865`*^9}, {3.769137547733392*^9, 
   3.7691375484823904`*^9}, {3.7804522789277225`*^9, 3.780452280842345*^9}, 
   3.780452321109148*^9, {3.780452487508018*^9, 
   3.780452562935651*^9}},ExpressionUUID->"2e8e42a7-6417-436c-8353-\
c4071dff8b54"]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Construction by condensation for a system of odd prime dimensional qudits\
\>", "Section",
 CellChangeTimes->{{3.670956495870101*^9, 3.670956506546277*^9}, {
   3.7420489584428616`*^9, 3.7420489702892137`*^9}, {3.757862922691477*^9, 
   3.757862971474805*^9}, {3.7582212349287057`*^9, 3.758221235199698*^9}, {
   3.7691342526041746`*^9, 3.7691342726321845`*^9}, {3.76913455675394*^9, 
   3.7691345616240683`*^9}, {3.7804524177835965`*^9, 3.780452442904104*^9}, 
   3.780454555239216*^9},ExpressionUUID->"8aeed3df-d49d-4947-bafa-\
1eb30579d586"],

Cell[CellGroupData[{

Cell["Stabilizer map of the toric code", "Subsection",
 CellChangeTimes->{{3.7691345686910653`*^9, 3.7691345761440997`*^9}, {
  3.769134770068398*^9, 
  3.7691347765774317`*^9}},ExpressionUUID->"25940784-79f7-4784-a355-\
cc8eaacea0ca"],

Cell[BoxData[
 RowBox[{
  RowBox[{"sigmaToric", "=", 
   RowBox[{"(", GridBox[{
      {
       RowBox[{"y", "-", "1"}], "0"},
      {
       RowBox[{
        RowBox[{"-", "x"}], "+", "1"}], "0"},
      {"0", 
       RowBox[{
        FractionBox["1", "x"], "-", "1"}]},
      {"0", 
       RowBox[{
        FractionBox["1", "y"], "-", "1"}]}
     }], ")"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.670956522167733*^9, 3.670956590831149*^9}, {
   3.670956752340261*^9, 3.670956841560442*^9}, {3.67095695883422*^9, 
   3.670957000149898*^9}, {3.670957162608522*^9, 3.670957210755261*^9}, {
   3.670957258699627*^9, 3.67095727905835*^9}, {3.670957319960657*^9, 
   3.6709573366191*^9}, {3.739299731880933*^9, 3.7392998390042152`*^9}, 
   3.7393000366947002`*^9, {3.7393001253575206`*^9, 3.7393001596402817`*^9}, {
   3.7393002043246927`*^9, 3.739300338400731*^9}, {3.757862973195767*^9, 
   3.7578630278660555`*^9}, {3.7578636689736805`*^9, 3.757863728802121*^9}, {
   3.7691342085672197`*^9, 3.769134209506216*^9}},
 CellLabel->"In[14]:=",ExpressionUUID->"e2feebd5-d829-41c0-9165-2bc783ff05a3"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"symprod", "[", 
  RowBox[{"sigmaToric", ",", "sigmaToric"}], "]"}]], "Input",
 CellChangeTimes->{{3.7578636983525963`*^9, 3.7578637068020077`*^9}, {
  3.7578641018067617`*^9, 3.7578641330987835`*^9}, {3.769134221996188*^9, 
  3.7691342239751883`*^9}},
 CellLabel->"In[15]:=",ExpressionUUID->"4ff1bf33-5e29-4122-a1f5-3ec581934c59"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.757863703573927*^9, 3.757863731356309*^9}, 
   3.7578641335313563`*^9, 3.7580487485545974`*^9, 3.7580491866235104`*^9, 
   3.75804974180922*^9, 3.7582213392290044`*^9, 3.7583334737036514`*^9, 
   3.7595423418249893`*^9, 3.75959476798589*^9, 3.7683583465462527`*^9, 
   3.7688756349445696`*^9, 3.769134227757188*^9, 3.769134429564063*^9, 
   3.7691364658230896`*^9, 3.7691366243909454`*^9, 3.7691376068091755`*^9, 
   3.7692803488000607`*^9, 3.7692820260612392`*^9, 3.7703885482064433`*^9, 
   3.7710767379671497`*^9, 3.780452711574665*^9, 3.7806259316979785`*^9, 
   3.780766920403883*^9, 3.7807671546088505`*^9, 3.780767203507902*^9, 
   3.7807708104572964`*^9, 3.780852810065635*^9, 3.7808528935399466`*^9, 
   3.780852980239919*^9, 3.7832778464802785`*^9},
 CellLabel->"Out[15]=",ExpressionUUID->"2aa44b9a-8240-4031-bab0-6964a0256fbb"]
}, Open  ]],

Cell["\<\
This says that the terms of the toric code are commuting with each other.\
\>", "Text",
 CellChangeTimes->{{3.76913459847215*^9, 
  3.7691346226217585`*^9}},ExpressionUUID->"7b7f296e-eeb6-4267-8b2a-\
3dc71ba4bd27"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Coupling layers", "Subsection",
 CellChangeTimes->{{3.76913478219289*^9, 
  3.7691347940463505`*^9}},ExpressionUUID->"d62b26bd-287b-4b10-b81c-\
2a2b98802371"],

Cell["\<\
The following displays hopping terms for the bound state of a particle in a \
layer with its time reversal conjugate in the upper layer, corrected so that \
they commute with each other.\
\>", "Text",
 CellChangeTimes->{{3.7691346385795794`*^9, 
  3.769134730138752*^9}},ExpressionUUID->"32890b09-46bb-4365-b685-\
d7bcb0e5e295"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"sigmaQCA", "=", 
   RowBox[{
    RowBox[{"(", GridBox[{
       {
        RowBox[{
         RowBox[{"f", " ", "z"}], "+", "f"}], "0"},
       {"0", 
        RowBox[{
         RowBox[{"f", " ", "z"}], "+", "f"}]},
       {"0", 
        RowBox[{
         RowBox[{"z", " ", "y"}], "-", "y"}]},
       {
        RowBox[{
         RowBox[{
          RowBox[{"-", "z"}], " ", "x"}], "+", "x"}], "0"}
      }], ")"}], "+", 
    RowBox[{"sigmaToric", ".", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          RowBox[{"f", "+", 
           RowBox[{"f", " ", "x", " ", "z"}]}], 
          RowBox[{
           RowBox[{
            RowBox[{"-", "f"}], " ", "y"}], "-", 
           RowBox[{"f", " ", "z"}]}]},
         {"0", "0"}
        },
        GridBoxAlignment->{
         "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
          "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, 
          "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"symprod", "[", 
  RowBox[{"sigmaQCA", ",", "sigmaQCA"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sigmaQCA", "//", "Expand"}], "//", "MatrixForm"}]}], "Input",
 CellChangeTimes->{{3.7691344380116215`*^9, 3.769134519361652*^9}, {
  3.7691347564879913`*^9, 3.769134762427863*^9}},
 CellLabel->"In[16]:=",ExpressionUUID->"703bdc6e-65f6-447c-844e-ee5e7deba844"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.7691345146126547`*^9, 3.7691345195606556`*^9}, 
   3.7691347629648685`*^9, 3.7691364658520937`*^9, 3.7691366244179387`*^9, 
   3.769137606841173*^9, 3.769280348835062*^9, 3.7692820260982404`*^9, 
   3.7703885482514286`*^9, 3.771076738001464*^9, 3.7804527116059732`*^9, 
   3.780625931744872*^9, 3.7807669204572744`*^9, 3.780767154640069*^9, 
   3.780767203539157*^9, 3.7807708104972973`*^9, 3.780852810125543*^9, 
   3.7808528936871977`*^9, 3.780852980271202*^9, 3.7832778464952955`*^9},
 CellLabel->"Out[17]=",ExpressionUUID->"f77aa935-7cd8-468d-9fff-90ae96938655"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{
       RowBox[{"f", " ", "y"}], "+", 
       RowBox[{"f", " ", "z"}], "-", 
       RowBox[{"f", " ", "x", " ", "z"}], "+", 
       RowBox[{"f", " ", "x", " ", "y", " ", "z"}]}], 
      RowBox[{
       RowBox[{"f", " ", "y"}], "-", 
       RowBox[{"f", " ", 
        SuperscriptBox["y", "2"]}], "+", 
       RowBox[{"f", " ", "z"}], "-", 
       RowBox[{"f", " ", "y", " ", "z"}]}]},
     {
      RowBox[{"f", "-", 
       RowBox[{"f", " ", "x"}], "+", 
       RowBox[{"f", " ", "x", " ", "z"}], "-", 
       RowBox[{"f", " ", 
        SuperscriptBox["x", "2"], " ", "z"}]}], 
      RowBox[{"f", "-", 
       RowBox[{"f", " ", "y"}], "+", 
       RowBox[{"f", " ", "x", " ", "y"}], "+", 
       RowBox[{"f", " ", "x", " ", "z"}]}]},
     {"0", 
      RowBox[{
       RowBox[{"-", "y"}], "+", 
       RowBox[{"y", " ", "z"}]}]},
     {
      RowBox[{"x", "-", 
       RowBox[{"x", " ", "z"}]}], "0"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.7691345146126547`*^9, 3.7691345195606556`*^9}, 
   3.7691347629648685`*^9, 3.7691364658520937`*^9, 3.7691366244179387`*^9, 
   3.769137606841173*^9, 3.769280348835062*^9, 3.7692820260982404`*^9, 
   3.7703885482514286`*^9, 3.771076738001464*^9, 3.7804527116059732`*^9, 
   3.780625931744872*^9, 3.7807669204572744`*^9, 3.780767154640069*^9, 
   3.780767203539157*^9, 3.7807708104972973`*^9, 3.780852810125543*^9, 
   3.7808528936871977`*^9, 3.780852980271202*^9, 3.7832778465023766`*^9},
 CellLabel->
  "Out[18]//MatrixForm=",ExpressionUUID->"2d974424-f060-4364-8614-\
21d4401f2c57"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Ground state nondegeneracy of the bulk Hamiltonian", "Subsection",
 CellChangeTimes->{{3.7691348464858704`*^9, 3.7691348561241636`*^9}, {
  3.769135200554859*^9, 
  3.7691352029638605`*^9}},ExpressionUUID->"c85f74d0-9394-4b95-88f2-\
e2a1e8f88789"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"minors", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"Minors", "[", 
     RowBox[{"sigmaQCA", ",", "2"}], "]"}], "//", "Flatten"}], "//", 
   "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.758047598643732*^9, 3.7580476763906417`*^9}, {
  3.7580477711839056`*^9, 3.7580477719163923`*^9}, {3.7691348203080215`*^9, 
  3.7691348331061835`*^9}},
 CellLabel->"In[19]:=",ExpressionUUID->"46cfd91e-386e-4d24-9a61-8be0e7d1bad8"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    SuperscriptBox["f", "2"], " ", "x", " ", "y", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", "z"}], ")"}], "2"]}], ",", 
   RowBox[{"f", " ", "y", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"y", "+", "z", "-", 
      RowBox[{"x", " ", "z"}], "+", 
      RowBox[{"x", " ", "y", " ", "z"}]}], ")"}]}], ",", 
   RowBox[{
    RowBox[{"-", "f"}], " ", "x", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "y"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"y", "+", "z"}], ")"}]}], ",", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "x"}], ")"}]}], " ", "y", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"f", "+", 
      RowBox[{"f", " ", "x", " ", "z"}]}], ")"}]}], ",", 
   RowBox[{"f", " ", "x", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", "y"}], "+", 
      RowBox[{"x", " ", "z"}]}], ")"}]}], ",", 
   RowBox[{"x", " ", "y", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "z"}], ")"}], "2"]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.758047602891073*^9, 3.758047680553011*^9}, {
   3.7580477611770535`*^9, 3.758047772671047*^9}, 3.7580487489935093`*^9, 
   3.7580491870244565`*^9, 3.7582213431190195`*^9, 3.758333474075688*^9, 
   3.759542342431928*^9, 3.759594768355817*^9, 3.768359085944461*^9, 
   3.7688756355158854`*^9, {3.7691348224227824`*^9, 3.769134833746145*^9}, 
   3.7691364658960867`*^9, 3.7691366245149403`*^9, 3.7691376068871727`*^9, 
   3.76928034888206*^9, 3.769282026144243*^9, 3.770388548298426*^9, 
   3.771076738101783*^9, 3.780452711737528*^9, 3.7806259318607903`*^9, 
   3.7807669205732183`*^9, 3.780767154724764*^9, 3.780767204426373*^9, 
   3.7807708106993294`*^9, 3.780852810203684*^9, 3.7808528995725107`*^9, 
   3.7808529803570375`*^9, 3.783277846567272*^9},
 CellLabel->"Out[19]=",ExpressionUUID->"22e71740-ac1b-40b7-8264-632cb3b7e2d5"]
}, Open  ]],

Cell["\<\
The first and the last factors generate 4 z, which is a unit. Therefore, the \
determinantal ideal is unit, when the field has characteristic different from \
2. This implies that the commuting Pauli Hamiltonian (stabilizer code \
Hamiltonian) defined by sigmaQCA has nondegenerate ground state on any \
3-torus.\
\>", "Text",
 CellChangeTimes->{{3.7579480002520742`*^9, 3.7579481895824213`*^9}, {
  3.7579482798711658`*^9, 3.7579482862169666`*^9}, {3.7691350227595067`*^9, 
  3.7691351078368006`*^9}},ExpressionUUID->"1cbdb0e0-5e3b-4a98-937e-\
124f453cbbb8"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["QCA and antihermitian form (over odd prime)", "Section",
 CellChangeTimes->{{3.7691354446484327`*^9, 3.7691354583302493`*^9}, {
  3.7804524581041713`*^9, 3.7804524769835024`*^9}, {3.7804545469367604`*^9, 
  3.780454549697785*^9}},ExpressionUUID->"020dc12a-6ac6-4dce-8626-\
207ec9a3e291"],

Cell[BoxData[
 RowBox[{
  RowBox[{"qca", "=", 
   RowBox[{"(", GridBox[{
      {
       RowBox[{
        FractionBox["1", "4"], "-", 
        FractionBox[
         RowBox[{"x", " ", "z"}], "4"], "+", 
        FractionBox["z", 
         RowBox[{"4", " ", "y"}]], "+", 
        FractionBox[
         RowBox[{"x", " ", "y", " ", "z"}], "4"]}], 
       RowBox[{
        FractionBox["z", "4"], "+", 
        FractionBox[
         RowBox[{"y", " ", "z"}], "4"], "-", 
        FractionBox[
         RowBox[{"x", " ", "y", " ", "z"}], "4"], "+", 
        RowBox[{
         FractionBox["1", "4"], " ", "x", " ", 
         SuperscriptBox["y", "2"], " ", "z"}]}], 
       RowBox[{
        RowBox[{"f", " ", "y"}], "+", 
        RowBox[{"f", " ", "z"}], "-", 
        RowBox[{"f", " ", "x", " ", "z"}], "+", 
        RowBox[{"f", " ", "x", " ", "y", " ", "z"}]}], 
       RowBox[{
        RowBox[{"f", " ", "y"}], "-", 
        RowBox[{"f", " ", 
         SuperscriptBox["y", "2"]}], "+", 
        RowBox[{"f", " ", "z"}], "-", 
        RowBox[{"f", " ", "y", " ", "z"}]}]},
      {
       RowBox[{
        FractionBox["x", "4"], "+", 
        FractionBox["1", 
         RowBox[{"4", " ", "y"}]], "-", 
        FractionBox[
         RowBox[{
          SuperscriptBox["x", "2"], " ", "z"}], "4"], "+", 
        FractionBox[
         RowBox[{"x", " ", "z"}], 
         RowBox[{"4", " ", "y"}]]}], 
       RowBox[{
        FractionBox["1", "4"], "+", 
        FractionBox[
         RowBox[{"x", " ", "z"}], "4"], "+", 
        FractionBox[
         RowBox[{"x", " ", "y", " ", "z"}], "4"], "-", 
        RowBox[{
         FractionBox["1", "4"], " ", 
         SuperscriptBox["x", "2"], " ", "y", " ", "z"}]}], 
       RowBox[{"f", "-", 
        RowBox[{"f", " ", "x"}], "+", 
        RowBox[{"f", " ", "x", " ", "z"}], "-", 
        RowBox[{"f", " ", 
         SuperscriptBox["x", "2"], " ", "z"}]}], 
       RowBox[{"f", "-", 
        RowBox[{"f", " ", "y"}], "+", 
        RowBox[{"f", " ", "x", " ", "y"}], "+", 
        RowBox[{"f", " ", "x", " ", "z"}]}]},
      {
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", 
          RowBox[{"4", " ", "f"}]]}], "-", 
        FractionBox["y", 
         RowBox[{"4", " ", "f"}]], "+", 
        FractionBox[
         RowBox[{"x", " ", "z"}], 
         RowBox[{"4", " ", "f"}]], "-", 
        FractionBox[
         RowBox[{"x", " ", "y", " ", "z"}], 
         RowBox[{"4", " ", "f"}]]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["y", 
          RowBox[{"4", " ", "f", " ", "x"}]]}], "+", 
        FractionBox[
         RowBox[{"x", " ", "y", " ", "z"}], 
         RowBox[{"4", " ", "f"}]]}], "0", 
       RowBox[{
        RowBox[{"-", "y"}], "+", 
        RowBox[{"y", " ", "z"}]}]},
      {
       RowBox[{
        FractionBox[
         RowBox[{"x", " ", "y"}], 
         RowBox[{"4", " ", "f"}]], "-", 
        FractionBox[
         RowBox[{"x", " ", "z"}], 
         RowBox[{"4", " ", "f", " ", "y"}]]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", 
          RowBox[{"4", " ", "f"}]]}], "+", 
        FractionBox["y", 
         RowBox[{"4", " ", "f"}]], "-", 
        FractionBox[
         RowBox[{"x", " ", "z"}], 
         RowBox[{"4", " ", "f"}]], "-", 
        FractionBox[
         RowBox[{"x", " ", "y", " ", "z"}], 
         RowBox[{"4", " ", "f"}]]}], 
       RowBox[{"x", "-", 
        RowBox[{"x", " ", "z"}]}], "0"}
     },
     GridBoxAlignment->{
      "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}},
        "RowsIndexed" -> {}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.7]}, 
         Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}, "RowsIndexed" -> {}}], ")"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.769135460670029*^9, 3.769135467236041*^9}},
 CellLabel->"In[20]:=",ExpressionUUID->"89f6f235-4230-47bc-a89a-7d51b74fa8b8"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"qca", "[", 
    RowBox[{"[", 
     RowBox[{";;", ",", 
      RowBox[{"{", 
       RowBox[{"3", ",", "4"}], "}"}]}], "]"}], "]"}], "\[Equal]", 
   "sigmaQCA"}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.769135480099679*^9, 3.769135497846918*^9}},
 CellLabel->"In[21]:=",ExpressionUUID->"9aa1a802-83b9-4c9b-8156-56d75c15b7d6"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.7691354934468822`*^9, 3.7691354983706045`*^9}, 
   3.769136465963086*^9, 3.769136624612939*^9, 3.7691376069381733`*^9, 
   3.7692803489550724`*^9, 3.7692820262052417`*^9, 3.7703885483524404`*^9, 
   3.7710767381486783`*^9, 3.7804527117909126`*^9, 3.7806259319454603`*^9, 
   3.780766920641855*^9, 3.7807671547937984`*^9, 3.7807672046251607`*^9, 
   3.780770810763332*^9, 3.780852810272708*^9, 3.7808528996725016`*^9, 
   3.7808529804089775`*^9, 3.7832778465942955`*^9},
 CellLabel->"Out[21]=",ExpressionUUID->"c0edc0cc-50ba-456e-a7d1-aa59e8082fef"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"symprod", "[", 
   RowBox[{"qca", ",", "qca"}], "]"}], "//", "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.7691375774566617`*^9, 3.7691375867565565`*^9}},
 CellLabel->"In[22]:=",ExpressionUUID->"57ff2e03-d0ae-42de-863b-061d04191686"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "0", "1", "0"},
     {"0", "0", "0", "1"},
     {
      RowBox[{"-", "1"}], "0", "0", "0"},
     {"0", 
      RowBox[{"-", "1"}], "0", "0"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.769137582354556*^9, 3.769137606968176*^9}, 
   3.7692803489890614`*^9, 3.7692820262392416`*^9, 3.770388548379423*^9, 
   3.771076738179924*^9, 3.780452711822184*^9, 3.78062593199887*^9, 
   3.780766920673102*^9, 3.780767154840681*^9, 3.7807672046630335`*^9, 
   3.780770810796522*^9, 3.7808528103104687`*^9, 3.7808528997037697`*^9, 
   3.780852980440293*^9, 3.78327784661129*^9},
 CellLabel->
  "Out[22]//MatrixForm=",ExpressionUUID->"905db80d-b63f-456d-9e79-\
bb1c1623222a"]
}, Open  ]],

Cell["\<\
We have to find a minimal generating set for the span of coefficient of z in \
qca. It suffices to take the coefficient of z in sigmaQCA, because, as we see \
in the following line, the coefficient of z in the first two columns of qca \
is redundant.\
\>", "Text",
 CellChangeTimes->{{3.780453263452816*^9, 3.780453400327298*^9}, {
  3.7804538654381294`*^9, 3.7804538732753954`*^9}, {3.780453926754759*^9, 
  3.780453995626729*^9}, {3.7804544835805817`*^9, 3.7804544864212646`*^9}, {
  3.780456136596922*^9, 3.780456159516487*^9}, {3.7805406834324408`*^9, 
  3.7805406842108526`*^9}},ExpressionUUID->"2b277793-d6d0-49f9-9a3a-\
c49b1a81b11e"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"B$generator", "=", 
   RowBox[{"Coefficient", "[", 
    RowBox[{"sigmaQCA", ",", "z"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"%", "//", "MatrixForm"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Coefficient", "[", 
    RowBox[{
     RowBox[{"qca", "[", 
      RowBox[{"[", 
       RowBox[{";;", ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "2"}], "}"}]}], "]"}], "]"}], ",", "z"}], "]"}], "==", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"4", "f"}]], 
    RowBox[{"B$generator", ".", 
     RowBox[{"(", GridBox[{
        {
         FractionBox["1", "y"], 
         RowBox[{"1", "+", "y"}]},
        {
         RowBox[{
          FractionBox["x", "y"], "-", "x"}], "x"}
       }], ")"}]}]}]}], "//", "Expand"}]}], "Input",
 CellChangeTimes->{{3.780452793875367*^9, 3.7804528384889603`*^9}, {
  3.780452975591937*^9, 3.7804529794682226`*^9}, {3.780454008929346*^9, 
  3.780454020214196*^9}},
 CellLabel->"In[23]:=",ExpressionUUID->"a7f7865d-2e05-4f26-8758-e33f222c3eff"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"f", "-", 
       RowBox[{"f", " ", "x"}], "+", 
       RowBox[{"f", " ", "x", " ", "y"}]}], 
      RowBox[{
       RowBox[{"-", "f"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "y"}], ")"}]}]},
     {
      RowBox[{"f", " ", 
       RowBox[{"(", 
        RowBox[{"1", "-", "x"}], ")"}], " ", "x"}], 
      RowBox[{"f", " ", "x"}]},
     {"0", "y"},
     {
      RowBox[{"-", "x"}], "0"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.780452979852828*^9, {3.780454010948645*^9, 3.78045402160406*^9}, 
   3.780625932045762*^9, 3.780766920719983*^9, 3.7807671548784547`*^9, 
   3.780767204694333*^9, 3.780770810836524*^9, 3.780852810341731*^9, 
   3.7808528997350187`*^9, 3.7808529861691637`*^9, 3.7832778466342945`*^9},
 CellLabel->
  "Out[24]//MatrixForm=",ExpressionUUID->"385d5230-cf7c-47bf-8560-\
ead2ccb7b180"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{
  3.780452979852828*^9, {3.780454010948645*^9, 3.78045402160406*^9}, 
   3.780625932045762*^9, 3.780766920719983*^9, 3.7807671548784547`*^9, 
   3.780767204694333*^9, 3.780770810836524*^9, 3.780852810341731*^9, 
   3.7808528997350187`*^9, 3.7808529861691637`*^9, 3.7832778466382933`*^9},
 CellLabel->"Out[25]=",ExpressionUUID->"27d1ee20-e27e-45cf-846e-a47d45889080"]
}, Open  ]],

Cell["\<\
Thus, the following is the antihermitian form of the boundary algebra.\
\>", "Text",
 CellChangeTimes->{{3.7804540332149677`*^9, 3.780454044463911*^9}, {
  3.7804545052269225`*^9, 
  3.780454512229108*^9}},ExpressionUUID->"f8daf2c1-4483-4cba-8f06-\
09b694318d12"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"B$generator", ".", 
    RowBox[{"(", GridBox[{
       {"1", "0"},
       {"0", "x"}
      }], ")"}]}], "//", "Expand"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"symprod", "[", 
   RowBox[{"%", ",", "%"}], "]"}], "//", "MatrixForm"}]}], "Input",
 CellChangeTimes->{{3.7804528431682024`*^9, 3.780452863998427*^9}, {
  3.780800039456326*^9, 3.7808000905460253`*^9}},
 CellLabel->"In[26]:=",ExpressionUUID->"2123eb20-19c9-4ab1-8b08-bc15b31d9c48"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{
       FractionBox["f", "x"], "-", 
       RowBox[{"f", " ", "x"}]}], 
      RowBox[{"f", "+", 
       RowBox[{"f", " ", "x"}], "-", 
       RowBox[{"f", " ", "y"}], "+", 
       RowBox[{"f", " ", "x", " ", "y"}]}]},
     {
      RowBox[{
       RowBox[{"-", "f"}], "-", 
       FractionBox["f", "x"], "+", 
       FractionBox["f", "y"], "-", 
       FractionBox["f", 
        RowBox[{"x", " ", "y"}]]}], 
      RowBox[{
       RowBox[{"-", 
        FractionBox["f", "y"]}], "+", 
       RowBox[{"f", " ", "y"}]}]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.780452849980934*^9, 3.780452864397669*^9}, 
   3.780625932102356*^9, 3.7807669207421503`*^9, 3.780767154923319*^9, 
   3.780767204725549*^9, 3.7807708108765144`*^9, {3.7808000775481853`*^9, 
   3.7808000909474344`*^9}, 3.780852810372979*^9, 3.7808528997727766`*^9, 
   3.780852986291522*^9, 3.7832778466542945`*^9},
 CellLabel->
  "Out[27]//MatrixForm=",ExpressionUUID->"44c18bcf-183d-4f43-beb0-\
d32c0e8dadbf"]
}, Open  ]],

Cell["The determinant is a square of the ground field as promised.", "Text",
 CellChangeTimes->{{3.7804545152001705`*^9, 
  3.7804545335443044`*^9}},ExpressionUUID->"5c1f0521-5851-4cab-8243-\
02bebdc4e158"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"%", "//", "Det"}]], "Input",
 CellChangeTimes->{{3.780452870962017*^9, 3.7804528720457706`*^9}},
 CellLabel->"In[28]:=",ExpressionUUID->"57007f34-107f-40c0-9b54-06f00cdb63c2"],

Cell[BoxData[
 RowBox[{"4", " ", 
  SuperscriptBox["f", "2"]}]], "Output",
 CellChangeTimes->{3.780452872397051*^9, 3.7806259322303896`*^9, 
  3.7807669207890368`*^9, 3.7807671549561415`*^9, 3.780767209932537*^9, 
  3.780770810916522*^9, 3.7808000968961453`*^9, 3.7808528104263844`*^9, 
  3.780852899804041*^9, 3.780852986322791*^9, 3.783277846672283*^9},
 CellLabel->"Out[28]=",ExpressionUUID->"783aae30-6c62-4466-8972-8ff380dcb747"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Surface topological order (over odd prime)", "Section",
 CellChangeTimes->{{3.758049201420143*^9, 3.7580492091509204`*^9}, {
  3.758049292546672*^9, 3.758049309072322*^9}, {3.769135526313881*^9, 
  3.7691355380951767`*^9}, {3.78045460333718*^9, 
  3.780454619243697*^9}},ExpressionUUID->"66109aaa-a8d4-45ed-8f68-\
a64b512f854a"],

Cell["bulk occupies z <= 0 and the surface lies at z = 0", "Text",
 CellChangeTimes->{{3.780454623000416*^9, 
  3.780454637347273*^9}},ExpressionUUID->"cd0ce218-0b14-44d4-9be7-\
0ddf3e7cf09f"],

Cell[CellGroupData[{

Cell["Introducing surface terms", "Subsection",
 CellChangeTimes->{{3.769135553230177*^9, 3.7691355652651377`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"surfaceTerms", "=", 
   RowBox[{"(", GridBox[{
      {
       RowBox[{"f", " ", "x", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "y"}], ")"}], " ", "y"}]},
      {
       RowBox[{
        RowBox[{"-", "f"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", "x", " ", "y"}]},
      {
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", "y"}]},
      {
       RowBox[{"x", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "y"}], ")"}]}]}
     },
     GridBoxAlignment->{
      "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}},
        "RowsIndexed" -> {}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.7]}, 
         Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}, "RowsIndexed" -> {}}], ")"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.769135251110691*^9, 3.7691352629681606`*^9}},
 CellLabel->"In[29]:=",ExpressionUUID->"32f43cb0-55a7-4d44-8c3d-3dbaae1393ce"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"symprod", "[", 
  RowBox[{"surfaceTerms", ",", "surfaceTerms"}], "]"}]], "Input",
 CellChangeTimes->{{3.7580500493526897`*^9, 3.7580500768677225`*^9}, {
   3.7580501182924223`*^9, 3.758050123298983*^9}, {3.7580501675779696`*^9, 
   3.758050172443532*^9}, {3.769048684640768*^9, 3.7690486846477675`*^9}, 
   3.76913528804329*^9},
 CellLabel->"In[30]:=",ExpressionUUID->"95fd77d6-9746-4f52-a2b3-db9efce9d666"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", "0", "}"}], "}"}]], "Output",
 CellChangeTimes->{{3.7580500589926147`*^9, 3.7580500774535475`*^9}, 
   3.758050123667613*^9, 3.7580501727914543`*^9, 3.758221382710668*^9, 
   3.7595423427286882`*^9, 3.7595947685877123`*^9, 3.76835916836244*^9, 
   3.768875829319351*^9, 3.7688758707291327`*^9, 3.7690486914387665`*^9, 
   3.769135288770251*^9, 3.7691364660500903`*^9, 3.769136624809941*^9, 
   3.769137607010173*^9, 3.769280349093064*^9, 3.769282026299241*^9, 
   3.7703885484274244`*^9, 3.771076738217705*^9, 3.7804527118925138`*^9, 
   3.780625932316329*^9, 3.780766920842415*^9, 3.7807671550165334`*^9, 
   3.7807672100640936`*^9, 3.7807708109645247`*^9, 3.780852810473257*^9, 
   3.780852899873028*^9, 3.7808529863852863`*^9, 3.7832778467022867`*^9},
 CellLabel->"Out[30]=",ExpressionUUID->"27240e04-f8a0-4bd5-a376-5c5092396939"]
}, Open  ]],

Cell["The surface terms commute with each other.", "Text",
 CellChangeTimes->{{3.7691353279713554`*^9, 3.7691353369094615`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Commuting with the bulk terms", "Subsection",
 CellChangeTimes->{{3.769135580440482*^9, 3.7691355943415833`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"bulkTermsOnSurface", "=", 
   RowBox[{"Coefficient", "[", 
    RowBox[{"sigmaQCA", ",", "z"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"bulkTermsOnSurface", "//", "display"}]}], "Input",
 CellChangeTimes->{{3.7580493360374155`*^9, 3.7580493406324625`*^9}, {
  3.7691351479859695`*^9, 3.769135148747967*^9}},
 CellLabel->"In[31]:=",ExpressionUUID->"1cdb4df6-8e29-4bb4-ae1b-389459f1466b"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"\<\"\\\\\"\>", "1", "2"},
     {"1", 
      RowBox[{"f", "-", 
       RowBox[{"f", " ", "x"}], "+", 
       RowBox[{"f", " ", "x", " ", "y"}]}], 
      RowBox[{"f", "-", 
       RowBox[{"f", " ", "y"}]}]},
     {"2", 
      RowBox[{
       RowBox[{"f", " ", "x"}], "-", 
       RowBox[{"f", " ", 
        SuperscriptBox["x", "2"]}]}], 
      RowBox[{"f", " ", "x"}]},
     {"1", "0", "y"},
     {"2", 
      RowBox[{"-", "x"}], "0"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.758049337307395*^9, 3.758049341056961*^9}, {
   3.7582213669538183`*^9, 3.758221382562674*^9}, 3.759542342566044*^9, 
   3.7595947684561377`*^9, 3.76835911660674*^9, 3.7688758134449263`*^9, {
   3.7691351383498726`*^9, 3.7691351508899693`*^9}, 3.7691355470631766`*^9, 
   3.7691356037939534`*^9, 3.769136466076087*^9, 3.7691366248419456`*^9, 
   3.7691376070371733`*^9, 3.7692803491240654`*^9, 3.7692820263332386`*^9, 
   3.770388548455461*^9, 3.771076738233327*^9, 3.780452711918414*^9, 
   3.780625932363226*^9, 3.780766920873663*^9, 3.7807671550455246`*^9, 
   3.7807672101109653`*^9, 3.7807708110045176`*^9, 3.780852810511017*^9, 
   3.7808528999042935`*^9, 3.780852986407441*^9, 3.783277846718293*^9},
 CellLabel->
  "Out[32]//MatrixForm=",ExpressionUUID->"dd52459d-24b8-45ad-801c-\
d70c02f74219"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"symprod", "[", 
  RowBox[{"surfaceTerms", ",", "bulkTermsOnSurface"}], "]"}]], "Input",
 CellChangeTimes->{{3.7580500893340597`*^9, 3.7580500908750954`*^9}, {
   3.7580501253565216`*^9, 3.7580501305007935`*^9}, {3.758050182515456*^9, 
   3.7580501875127892`*^9}, 3.769048684668784*^9, 3.7691352921813016`*^9},
 CellLabel->"In[33]:=",ExpressionUUID->"85d1631c-1c8d-4fb5-a87b-5b7f5a73648f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{"0", ",", "0"}], "}"}], "}"}]], "Output",
 CellChangeTimes->{3.7580501309242353`*^9, 3.7580501878823843`*^9, 
  3.7582213827436686`*^9, 3.759542342799738*^9, 3.7595947686098795`*^9, 
  3.768359175728695*^9, 3.7688758743124285`*^9, 3.769048693571767*^9, 
  3.769135292696253*^9, 3.769135605001459*^9, 3.769136466103094*^9, 
  3.7691366248669405`*^9, 3.769137607060173*^9, 3.769280349156062*^9, 
  3.769282026409239*^9, 3.7703885484814625`*^9, 3.7710767382658234`*^9, 
  3.7804527119497027`*^9, 3.7806259324097004`*^9, 3.780766920904913*^9, 
  3.7807671550788016`*^9, 3.7807672101331186`*^9, 3.780770811036522*^9, 
  3.780852810527853*^9, 3.780852899919919*^9, 3.780852986454313*^9, 
  3.783277846734293*^9},
 CellLabel->"Out[33]=",ExpressionUUID->"8bc4f14d-8210-4236-bb80-7ec171e41ff6"]
}, Open  ]],

Cell["The surface terms commute with all the bulk terms.", "Text",
 CellChangeTimes->{{3.769135301227497*^9, 3.7691353600687056`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Local topological order", "Subsection",
 CellChangeTimes->{{3.7691356106315603`*^9, 3.769135627231064*^9}}],

Cell["\<\
We compute the rank and codimension of the determinantal ideals to apply \
Buchsbaum-Eisenbud criterion to check that any operator at the surface that \
commutes with all bulk and surface terms is a product of surface terms.\
\>", "Text",
 CellChangeTimes->{{3.769135637403061*^9, 3.7691357132086515`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"combined", "=", 
   RowBox[{"Transpose", "@", 
    RowBox[{"Join", "[", 
     RowBox[{
      RowBox[{"Transpose", "@", "surfaceTerms"}], " ", ",", 
      RowBox[{"Transpose", "@", "bulkTermsOnSurface"}]}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"combined", "//", "display"}]}], "Input",
 CellChangeTimes->{{3.7580502058936987`*^9, 3.7580502835436263`*^9}, {
   3.7580506433683805`*^9, 3.7580506487335997`*^9}, 3.7580507596739826`*^9, {
   3.768875901888644*^9, 3.768875918937606*^9}, {3.769048684694764*^9, 
   3.7690486846987667`*^9}, {3.769135371080432*^9, 3.7691353933480625`*^9}},
 CellLabel->"In[34]:=",ExpressionUUID->"108f1ef4-85af-4151-9b77-76a8b23bf51a"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"\<\"\\\\\"\>", "1", "2", "3"},
     {"1", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "f"}], " ", "x", " ", "y"}], "+", 
       RowBox[{"f", " ", "x", " ", 
        SuperscriptBox["y", "2"]}]}], 
      RowBox[{"f", "-", 
       RowBox[{"f", " ", "x"}], "+", 
       RowBox[{"f", " ", "x", " ", "y"}]}], 
      RowBox[{"f", "-", 
       RowBox[{"f", " ", "y"}]}]},
     {"2", 
      RowBox[{
       RowBox[{"f", " ", "x", " ", "y"}], "-", 
       RowBox[{"f", " ", 
        SuperscriptBox["x", "2"], " ", "y"}]}], 
      RowBox[{
       RowBox[{"f", " ", "x"}], "-", 
       RowBox[{"f", " ", 
        SuperscriptBox["x", "2"]}]}], 
      RowBox[{"f", " ", "x"}]},
     {"1", 
      RowBox[{
       RowBox[{"-", "y"}], "+", 
       RowBox[{"x", " ", "y"}]}], "0", "y"},
     {"2", 
      RowBox[{
       RowBox[{"-", "x"}], "+", 
       RowBox[{"x", " ", "y"}]}], 
      RowBox[{"-", "x"}], "0"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.7691353938260584`*^9, 3.7691356294390607`*^9, 
  3.7691357174046555`*^9, 3.769136466130087*^9, 3.769136624895939*^9, 
  3.7691376070891733`*^9, 3.7692803491880627`*^9, 3.7692820264422417`*^9, 
  3.770388548513463*^9, 3.7710767382970734`*^9, 3.7804527119915485`*^9, 
  3.7806259324565926`*^9, 3.7807669209270525`*^9, 3.7807671551100693`*^9, 
  3.780767210180011*^9, 3.7807708110685167`*^9, 3.7808528105591197`*^9, 
  3.780852899966795*^9, 3.78085298649177*^9, 3.7832778467512836`*^9},
 CellLabel->
  "Out[35]//MatrixForm=",ExpressionUUID->"353994b9-4e3e-4ca8-bd5b-\
468b6f638e8f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Minors", "[", 
   RowBox[{"combined", ",", "3"}], "]"}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.7580503063465824`*^9, 3.7580503691546164`*^9}, {
  3.769135398808983*^9, 3.76913539953796*^9}},
 CellLabel->"In[36]:=",ExpressionUUID->"828a7e64-8833-432b-913c-9c20c62d35f9"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"2", " ", 
     SuperscriptBox["f", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", "x", " ", 
     SuperscriptBox["y", "2"]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", " ", 
     SuperscriptBox["f", "2"], " ", 
     SuperscriptBox["x", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "y"}], ")"}], " ", "y"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", " ", "f", " ", 
     SuperscriptBox["x", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "y"}], ")"}], " ", 
     SuperscriptBox["y", "2"]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "2"}], " ", "f", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
     SuperscriptBox["x", "2"], " ", 
     SuperscriptBox["y", "2"]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.7580503185611105`*^9, 3.7580503697197905`*^9}, 
   3.7580506713737245`*^9, 3.75805076341343*^9, 3.75822138286067*^9, 
   3.7595423429316783`*^9, 3.7595947687101855`*^9, 3.7688759330722246`*^9, 
   3.769048634565976*^9, 3.7690486968347783`*^9, 3.7691353998589144`*^9, 
   3.769135719601618*^9, 3.7691364661620874`*^9, 3.7691366249239697`*^9, 
   3.769137607119182*^9, 3.7692803492220616`*^9, 3.769282026477242*^9, 
   3.7703885485394583`*^9, 3.771076738317727*^9, 3.7804527120228004`*^9, 
   3.780625932515003*^9, 3.780766920958317*^9, 3.7807671551428924`*^9, 
   3.7807672102132597`*^9, 3.7807708111005197`*^9, 3.7808528105903673`*^9, 
   3.780852899988946*^9, 3.780852986523037*^9, 3.783277846771295*^9},
 CellLabel->"Out[36]=",ExpressionUUID->"eac06625-b1a0-4e50-a88d-e74cb2b068d5"]
}, Open  ]],

Cell["\<\
The combined has rank 3 and the determinantal ideal is (x-1,y-1) of depth 2. \
(Recall that we\[CloseCurlyQuote]re over the Laurent polynomial ring, so any \
monomial is a unit.)\
\>", "Text",
 CellChangeTimes->{{3.7580503755152826`*^9, 3.75805040795932*^9}, {
  3.769135724228213*^9, 3.769135724969187*^9}, {3.769136488162775*^9, 
  3.7691365073337765`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Minors", "[", 
   RowBox[{"surfaceTerms", ",", "1"}], "]"}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.769048638150978*^9, 3.7690486389169755`*^9}, 
   3.7690486847147727`*^9},
 CellLabel->"In[37]:=",ExpressionUUID->"00863f16-43e5-46b7-9475-a1f48cc727ba"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"f", " ", "x", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "y"}], ")"}], " ", "y"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "f"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", "x", " ", "y"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", "y"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"x", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "y"}], ")"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.7580503711748343`*^9, 3.7580507684918103`*^9, 
  3.7582213828906684`*^9, 3.759542342962023*^9, 3.759594768725831*^9, 
  3.768875945054093*^9, 3.769048639393979*^9, 3.7690486988587685`*^9, 
  3.7691357337282314`*^9, 3.7691364661910973`*^9, 3.76913662496294*^9, 
  3.7691376072061768`*^9, 3.769280349257063*^9, 3.7692820265122395`*^9, 
  3.7703885485664606`*^9, 3.771076738348976*^9, 3.7804527120540905`*^9, 
  3.7806259325618687`*^9, 3.780766920989566*^9, 3.7807671551943016`*^9, 
  3.7807672102490416`*^9, 3.7807708111405125`*^9, 3.780852810626648*^9, 
  3.780852900035825*^9, 3.7808529865543013`*^9, 3.78327784678637*^9},
 CellLabel->"Out[37]=",ExpressionUUID->"1f4f5a22-c6af-42c5-adcf-bc0ad8e0d7a3"]
}, Open  ]],

Cell["\<\
The surfaceTerms has rank 1 and the determinantal ideal is (y-1,x-1) of depth \
2.\
\>", "Text",
 CellChangeTimes->{{3.7580504138386726`*^9, 3.7580504359303713`*^9}, {
   3.7580507720312824`*^9, 3.7580507733036275`*^9}, {3.7690486456199903`*^9, 
   3.7690486470699797`*^9}, 3.7690486848367643`*^9, {3.769135734938833*^9, 
   3.769135735986764*^9}}],

Cell["\<\
Therefore, the Buchsbaum-Eisenbud criterion is met, and the surfaceTerms \
generates a maximal commutative subalgebra in the commutant of the \
bulkTermsOnSurface.\
\>", "Text",
 CellChangeTimes->{{3.7580507744533987`*^9, 3.758050845025151*^9}, {
  3.7691357436781425`*^9, 3.769135749997818*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Hopping operators for surface anyons", "Subsection",
 CellChangeTimes->{{3.7691357902621*^9, 3.769135808564756*^9}, {
  3.780454649879483*^9, 3.7804546525139112`*^9}, {3.7804547148645296`*^9, 
  3.780454715630797*^9}},ExpressionUUID->"ac27760d-53cd-4b08-b4fd-\
e9ec7882ebae"],

Cell[BoxData[
 RowBox[{
  RowBox[{"hx", "=", 
   RowBox[{
    FractionBox[
     RowBox[{"x", " ", "y"}], "2"], 
    RowBox[{"(", GridBox[{
       {"y"},
       {
        RowBox[{"1", "-", "x"}]},
       {"0"},
       {
        RowBox[{"x", "/", "f"}]}
      }], ")"}]}]}], ";", 
  RowBox[{"hy", "=", 
   RowBox[{
    FractionBox[
     RowBox[{"x", " ", "y"}], "2"], 
    RowBox[{"(", GridBox[{
       {
        RowBox[{"y", "-", 
         SuperscriptBox["y", "2"]}]},
       {
        RowBox[{
         RowBox[{"x", " ", "y"}], "-", "y", "+", "1"}]},
       {
        RowBox[{
         RowBox[{"-", "y"}], "/", "f"}]},
       {"0"}
      }], ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.7690488324784603`*^9, 3.769048851248618*^9}, {
  3.7690488847433147`*^9, 3.769048927682073*^9}, {3.769136556303181*^9, 
  3.769136592531087*^9}},
 CellLabel->"In[38]:=",ExpressionUUID->"1a37e520-558c-4061-bb62-57e9d43d34ff"],

Cell["\<\
The commutation relation of these hopping operators is the negative of the \
antihermitian form above (up to a congruence by monomials). This is \
consistent since the hopping operators generate the commutant of the bulk \
operators (B$generators).\
\>", "Text",
 CellChangeTimes->{{3.780771075271947*^9, 3.7807711069656096`*^9}, {
  3.7807712531580267`*^9, 
  3.780771299332055*^9}},ExpressionUUID->"70052968-f858-4512-8721-\
9b7d880b11f7"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Transpose", "@", 
   RowBox[{"Join", "[", 
    RowBox[{
     RowBox[{"Transpose", "@", "hx"}], ",", 
     RowBox[{"Transpose", "@", "hy"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"symprod", "[", 
   RowBox[{"%", ",", "%"}], "]"}], "//", "MatrixForm"}]}], "Input",
 CellChangeTimes->{{3.7807709758037195`*^9, 3.780771002756706*^9}, {
  3.7807712303759613`*^9, 3.7807712465595207`*^9}},
 CellLabel->"In[39]:=",ExpressionUUID->"ba28de66-b9bb-491a-8af9-1ebe405b98d4"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", 
         RowBox[{"4", " ", "f", " ", "x"}]]}], "+", 
       FractionBox["x", 
        RowBox[{"4", " ", "f"}]]}], 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", 
         RowBox[{"4", " ", "f"}]]}], "-", 
       FractionBox["1", 
        RowBox[{"4", " ", "f", " ", "x"}]], "-", 
       FractionBox["y", 
        RowBox[{"4", " ", "f"}]], "+", 
       FractionBox["y", 
        RowBox[{"4", " ", "f", " ", "x"}]]}]},
     {
      RowBox[{
       FractionBox["1", 
        RowBox[{"4", " ", "f"}]], "+", 
       FractionBox["x", 
        RowBox[{"4", " ", "f"}]], "+", 
       FractionBox["1", 
        RowBox[{"4", " ", "f", " ", "y"}]], "-", 
       FractionBox["x", 
        RowBox[{"4", " ", "f", " ", "y"}]]}], 
      RowBox[{
       FractionBox["1", 
        RowBox[{"4", " ", "f", " ", "y"}]], "-", 
       FractionBox["y", 
        RowBox[{"4", " ", "f"}]]}]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.780770997890251*^9, 3.7807710031305046`*^9}, 
   3.7807712470723686`*^9, 3.78085281067352*^9, 3.780852900088889*^9, 
   3.7808529866076975`*^9, 3.7832778468172903`*^9},
 CellLabel->
  "Out[40]//MatrixForm=",ExpressionUUID->"80d8631c-e6ab-4050-a753-\
7235060cc0a1"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Checking commutation relations", "Subsection",
 CellChangeTimes->{{3.7691358412075977`*^9, 
  3.769135851534139*^9}},ExpressionUUID->"b4bdf28c-16cc-4244-80e4-\
913b630c1849"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"symprod", "[", 
  RowBox[{"surfaceTerms", ",", "hx"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"symprod", "[", 
  RowBox[{"surfaceTerms", ",", "hy"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"symprod", "[", 
  RowBox[{"bulkTermsOnSurface", ",", "hx"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"symprod", "[", 
  RowBox[{"bulkTermsOnSurface", ",", "hy"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"symprod", "[", 
  RowBox[{
   RowBox[{"Coefficient", "[", 
    RowBox[{"qca", ",", "z"}], "]"}], ",", "hx"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"symprod", "[", 
  RowBox[{
   RowBox[{"Coefficient", "[", 
    RowBox[{"qca", ",", "z"}], "]"}], ",", "hy"}], "]"}]}], "Input",
 CellChangeTimes->{{3.7690503382373652`*^9, 3.7690503593218756`*^9}, {
  3.7692803088178205`*^9, 3.769280335305649*^9}},
 CellLabel->"In[41]:=",ExpressionUUID->"2edc77e1-cda7-453a-bcac-cb37db6798cb"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"-", "1"}], "+", "x"}], "}"}], "}"}]], "Output",
 CellChangeTimes->{
  3.7690503596918697`*^9, 3.76905078021215*^9, 3.769135858505994*^9, 
   3.7691364662420864`*^9, {3.769136582357723*^9, 3.769136594711627*^9}, 
   3.7691366250149403`*^9, 3.7691376072541733`*^9, {3.769280335957617*^9, 
   3.7692803493200583`*^9}, 3.7692820265762453`*^9, 3.7703885486134605`*^9, 
   3.771076738380226*^9, 3.7804527121075*^9, 3.780625932662156*^9, 
   3.780766921089839*^9, 3.7807671552724314`*^9, 3.7807672102959194`*^9, 
   3.780770811260517*^9, 3.7808528107112875`*^9, 3.780852900135769*^9, 
   3.780852986654569*^9, 3.783277846837288*^9},
 CellLabel->"Out[41]=",ExpressionUUID->"50143515-d002-4f5d-982c-095c98ee0373"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"-", "1"}], "+", "y"}], "}"}], "}"}]], "Output",
 CellChangeTimes->{
  3.7690503596918697`*^9, 3.76905078021215*^9, 3.769135858505994*^9, 
   3.7691364662420864`*^9, {3.769136582357723*^9, 3.769136594711627*^9}, 
   3.7691366250149403`*^9, 3.7691376072541733`*^9, {3.769280335957617*^9, 
   3.7692803493200583`*^9}, 3.7692820265762453`*^9, 3.7703885486134605`*^9, 
   3.771076738380226*^9, 3.7804527121075*^9, 3.780625932662156*^9, 
   3.780766921089839*^9, 3.7807671552724314`*^9, 3.7807672102959194`*^9, 
   3.780770811260517*^9, 3.7808528107112875`*^9, 3.780852900135769*^9, 
   3.780852986654569*^9, 3.783277846841305*^9},
 CellLabel->"Out[42]=",ExpressionUUID->"a2704059-125e-490d-b72c-3c0b5850e43a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.7690503596918697`*^9, 3.76905078021215*^9, 3.769135858505994*^9, 
   3.7691364662420864`*^9, {3.769136582357723*^9, 3.769136594711627*^9}, 
   3.7691366250149403`*^9, 3.7691376072541733`*^9, {3.769280335957617*^9, 
   3.7692803493200583`*^9}, 3.7692820265762453`*^9, 3.7703885486134605`*^9, 
   3.771076738380226*^9, 3.7804527121075*^9, 3.780625932662156*^9, 
   3.780766921089839*^9, 3.7807671552724314`*^9, 3.7807672102959194`*^9, 
   3.780770811260517*^9, 3.7808528107112875`*^9, 3.780852900135769*^9, 
   3.780852986654569*^9, 3.7832778468453674`*^9},
 CellLabel->"Out[43]=",ExpressionUUID->"81c81591-2a2e-4009-b1a5-2db80af91376"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.7690503596918697`*^9, 3.76905078021215*^9, 3.769135858505994*^9, 
   3.7691364662420864`*^9, {3.769136582357723*^9, 3.769136594711627*^9}, 
   3.7691366250149403`*^9, 3.7691376072541733`*^9, {3.769280335957617*^9, 
   3.7692803493200583`*^9}, 3.7692820265762453`*^9, 3.7703885486134605`*^9, 
   3.771076738380226*^9, 3.7804527121075*^9, 3.780625932662156*^9, 
   3.780766921089839*^9, 3.7807671552724314`*^9, 3.7807672102959194`*^9, 
   3.780770811260517*^9, 3.7808528107112875`*^9, 3.780852900135769*^9, 
   3.780852986654569*^9, 3.78327784685136*^9},
 CellLabel->"Out[44]=",ExpressionUUID->"bfc70dfd-49e4-4dbe-972d-0053b19e83ea"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.7690503596918697`*^9, 3.76905078021215*^9, 3.769135858505994*^9, 
   3.7691364662420864`*^9, {3.769136582357723*^9, 3.769136594711627*^9}, 
   3.7691366250149403`*^9, 3.7691376072541733`*^9, {3.769280335957617*^9, 
   3.7692803493200583`*^9}, 3.7692820265762453`*^9, 3.7703885486134605`*^9, 
   3.771076738380226*^9, 3.7804527121075*^9, 3.780625932662156*^9, 
   3.780766921089839*^9, 3.7807671552724314`*^9, 3.7807672102959194`*^9, 
   3.780770811260517*^9, 3.7808528107112875`*^9, 3.780852900135769*^9, 
   3.780852986654569*^9, 3.7832778468563175`*^9},
 CellLabel->"Out[45]=",ExpressionUUID->"2a03e8b0-890b-4a0d-8752-d8f597ae3624"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.7690503596918697`*^9, 3.76905078021215*^9, 3.769135858505994*^9, 
   3.7691364662420864`*^9, {3.769136582357723*^9, 3.769136594711627*^9}, 
   3.7691366250149403`*^9, 3.7691376072541733`*^9, {3.769280335957617*^9, 
   3.7692803493200583`*^9}, 3.7692820265762453`*^9, 3.7703885486134605`*^9, 
   3.771076738380226*^9, 3.7804527121075*^9, 3.780625932662156*^9, 
   3.780766921089839*^9, 3.7807671552724314`*^9, 3.7807672102959194`*^9, 
   3.780770811260517*^9, 3.7808528107112875`*^9, 3.780852900135769*^9, 
   3.780852986654569*^9, 3.7832778468593674`*^9},
 CellLabel->"Out[46]=",ExpressionUUID->"37f95e97-32cf-4ce8-a996-b8613eb0d4bd"]
}, Open  ]],

Cell["\<\
hx commutes with all but two surface terms. The noncommuting surface terms \
acquires phase factors of opposite exponents upon conjugation by hx, and are \
separated by distance 1 along x-axis. In other words, hx annihilates a \
particle represented by a flipped surface term at (0,0), and creates a \
particle at (1,0). hy does the same along y-axis. Both hx and hy commute with \
all the bulk terms. They even commute with elements of the local flipper \
which are contained in the lower half space z <= 0, and generate the \
commutant of the algebra of all elements of the separator and of the local \
flipper which are supported on the half space z <=0, as checked by the \
following Buchsbaum-Eisenbud criterion.\
\>", "Text",
 CellChangeTimes->{{3.769135867724228*^9, 3.7691360948769584`*^9}, {
  3.7692802653616433`*^9, 3.76928029455386*^9}, {3.7692805253534403`*^9, 
  3.7692806286249113`*^9}, {3.7710764239289684`*^9, 3.7710764420378284`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Minors", "[", 
  RowBox[{
   RowBox[{"Coefficient", "[", 
    RowBox[{"qca", ",", "z"}], "]"}], ",", "3"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"GroebnerBasis", "[", 
  RowBox[{
   RowBox[{"Minors", "[", 
    RowBox[{
     RowBox[{"Coefficient", "[", 
      RowBox[{"qca", ",", "z"}], "]"}], ",", "2"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"x", ",", "y"}], "}"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Minors", "[", 
  RowBox[{
   RowBox[{"Join", "[", 
    RowBox[{
     RowBox[{"Transpose", "[", "hx", "]"}], ",", 
     RowBox[{"Transpose", "[", "hy", "]"}]}], "]"}], ",", "2"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"GroebnerBasis", "[", 
  RowBox[{"%", ",", 
   RowBox[{"{", 
    RowBox[{"x", ",", "y"}], "}"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.7692806402639217`*^9, 3.7692808034324703`*^9}, {
  3.769282053690397*^9, 3.7692820824889507`*^9}},
 CellLabel->"In[47]:=",ExpressionUUID->"eddac554-df0a-4981-818a-0474f54fc877"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.769280654430966*^9, 3.769280688906605*^9}, 
   3.7692807292078876`*^9, {3.769280792791732*^9, 3.7692808038214808`*^9}, 
   3.769282026627245*^9, {3.7692820607093916`*^9, 3.769282083150945*^9}, 
   3.770388548661481*^9, 3.7710767384334483`*^9, 3.7804527121707067`*^9, 
   3.780625932745731*^9, 3.7807669211588707`*^9, 3.780767155341469*^9, 
   3.7807672103649454`*^9, 3.7807708113325186`*^9, 3.7808528107967067`*^9, 
   3.7808529001891813`*^9, 3.7808529867079773`*^9, 3.7832778468773713`*^9},
 CellLabel->"Out[47]=",ExpressionUUID->"e5b35b12-6305-48fb-913f-f58c1105140f"],

Cell[BoxData[
 RowBox[{"{", "1", "}"}]], "Output",
 CellChangeTimes->{{3.769280654430966*^9, 3.769280688906605*^9}, 
   3.7692807292078876`*^9, {3.769280792791732*^9, 3.7692808038214808`*^9}, 
   3.769282026627245*^9, {3.7692820607093916`*^9, 3.769282083150945*^9}, 
   3.770388548661481*^9, 3.7710767384334483`*^9, 3.7804527121707067`*^9, 
   3.780625932745731*^9, 3.7807669211588707`*^9, 3.780767155341469*^9, 
   3.7807672103649454`*^9, 3.7807708113325186`*^9, 3.7808528107967067`*^9, 
   3.7808529001891813`*^9, 3.7808529867079773`*^9, 3.783277846901267*^9},
 CellLabel->"Out[48]=",ExpressionUUID->"ef5052ee-520e-4021-9d32-ea2c23f04d10"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    FractionBox[
     RowBox[{
      SuperscriptBox["x", "3"], " ", 
      SuperscriptBox["y", "3"]}], "4"], ",", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       SuperscriptBox["x", "2"], " ", 
       SuperscriptBox["y", "4"]}], 
      RowBox[{"4", " ", "f"}]]}], ",", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["x", "3"], " ", 
        SuperscriptBox["y", "3"]}], 
       RowBox[{"4", " ", "f"}]]}], "+", 
     FractionBox[
      RowBox[{
       SuperscriptBox["x", "3"], " ", 
       SuperscriptBox["y", "4"]}], 
      RowBox[{"4", " ", "f"}]]}], ",", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["x", "2"], " ", 
        SuperscriptBox["y", "3"]}], 
       RowBox[{"4", " ", "f"}]]}], "+", 
     FractionBox[
      RowBox[{
       SuperscriptBox["x", "3"], " ", 
       SuperscriptBox["y", "3"]}], 
      RowBox[{"4", " ", "f"}]]}], ",", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       SuperscriptBox["x", "3"], " ", 
       SuperscriptBox["y", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "-", "y", "+", 
         RowBox[{"x", " ", "y"}]}], ")"}]}], 
      RowBox[{"4", " ", "f"}]]}], ",", 
    FractionBox[
     RowBox[{
      SuperscriptBox["x", "3"], " ", 
      SuperscriptBox["y", "3"]}], 
     RowBox[{"4", " ", 
      SuperscriptBox["f", "2"]}]]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{{3.769280654430966*^9, 3.769280688906605*^9}, 
   3.7692807292078876`*^9, {3.769280792791732*^9, 3.7692808038214808`*^9}, 
   3.769282026627245*^9, {3.7692820607093916`*^9, 3.769282083150945*^9}, 
   3.770388548661481*^9, 3.7710767384334483`*^9, 3.7804527121707067`*^9, 
   3.780625932745731*^9, 3.7807669211588707`*^9, 3.780767155341469*^9, 
   3.7807672103649454`*^9, 3.7807708113325186`*^9, 3.7808528107967067`*^9, 
   3.7808529001891813`*^9, 3.7808529867079773`*^9, 3.783277846905362*^9},
 CellLabel->"Out[49]=",ExpressionUUID->"9c1628fc-ba39-4bcd-a2a2-6b1c3da98bb1"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    SuperscriptBox["x", "2"], " ", 
    SuperscriptBox["y", "3"]}], ",", 
   RowBox[{
    SuperscriptBox["x", "3"], " ", 
    SuperscriptBox["y", "2"]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.769280654430966*^9, 3.769280688906605*^9}, 
   3.7692807292078876`*^9, {3.769280792791732*^9, 3.7692808038214808`*^9}, 
   3.769282026627245*^9, {3.7692820607093916`*^9, 3.769282083150945*^9}, 
   3.770388548661481*^9, 3.7710767384334483`*^9, 3.7804527121707067`*^9, 
   3.780625932745731*^9, 3.7807669211588707`*^9, 3.780767155341469*^9, 
   3.7807672103649454`*^9, 3.7807708113325186`*^9, 3.7808528107967067`*^9, 
   3.7808529001891813`*^9, 3.7808529867079773`*^9, 3.7832778469124126`*^9},
 CellLabel->"Out[50]=",ExpressionUUID->"7b68ce2b-04d5-47fe-8933-65027035f684"]
}, Open  ]],

Cell["\<\
The following line shows that the loop of the hopping operators is the \
surface term.\
\>", "Text",
 CellChangeTimes->{{3.7692805414776783`*^9, 3.769280548096143*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"hx", 
       RowBox[{"(", 
        RowBox[{"y", "-", "1"}], ")"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"x", "-", "1"}], ")"}], "hy"}]}], ")"}], 
    FractionBox[
     RowBox[{"2", "f"}], 
     RowBox[{"x", " ", "y"}]]}], "\[Equal]", "surfaceTerms"}], "//", 
  "Simplify"}]], "Input",
 CellChangeTimes->{{3.7690503692274723`*^9, 3.7690504571893263`*^9}, {
  3.7690507861053567`*^9, 3.7690507986711607`*^9}},
 CellLabel->"In[51]:=",ExpressionUUID->"e7b2140a-ddb2-4bba-90f0-8c38fb77b231"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{
  3.7690503859322777`*^9, {3.7690504247437763`*^9, 3.769050457700291*^9}, {
   3.7690507815141525`*^9, 3.769050798980156*^9}, 3.769136466291086*^9, {
   3.769136598604849*^9, 3.7691366250599566`*^9}, 3.7691376072941732`*^9, 
   3.769280349370063*^9, 3.7692820266662426`*^9, 3.770388548719463*^9, 
   3.77107673851821*^9, 3.7804527122763357`*^9, 3.780625932831394*^9, 
   3.780766921227887*^9, 3.7807671553948708`*^9, 3.780767210418341*^9, 
   3.7807708113885155`*^9, 3.7808528108581095`*^9, 3.7808529002516813`*^9, 
   3.7808529867704763`*^9, 3.783277846927363*^9},
 CellLabel->"Out[51]=",ExpressionUUID->"b69483d3-ac71-408e-ae5a-5654cbfa9f7b"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Topological spin of excitations", "Subsection",
 CellChangeTimes->{{3.769136103020998*^9, 3.7691361181065536`*^9}, {
  3.780766953022668*^9, 
  3.780766957961353*^9}},ExpressionUUID->"35d105a9-9e87-4d5f-95d7-\
5d6d4e3ee41a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"constantTerm", "[", "poly_", "]"}], ":=", 
  RowBox[{"Select", "[", 
   RowBox[{
    RowBox[{"Apply", "[", 
     RowBox[{"List", ",", "poly"}], "]"}], ",", 
    RowBox[{
     RowBox[{"Simplify", "[", 
      RowBox[{"#", "\[Equal]", 
       RowBox[{"antipode", "[", "#", "]"}]}], "]"}], "&"}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.7691362822014427`*^9, 3.7691362973725185`*^9}, {
  3.7691363589195714`*^9, 3.7691363904662857`*^9}},
 CellLabel->"In[52]:=",ExpressionUUID->"d0177d9a-5578-4eec-a1ee-f7fb94447d5c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"theta", "[", "stringLength_", "]"}], ":=", 
  RowBox[{"Block", "[", 
   RowBox[{
    RowBox[{"{", "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"t1", "=", 
      RowBox[{
       RowBox[{"Sum", "[", 
        RowBox[{
         SuperscriptBox["x", "m"], ",", 
         RowBox[{"{", 
          RowBox[{"m", ",", "0", ",", "stringLength"}], "}"}]}], "]"}], 
       "hx"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"t2", "=", 
      RowBox[{
       RowBox[{"Sum", "[", 
        RowBox[{
         SuperscriptBox["y", "m"], ",", 
         RowBox[{"{", 
          RowBox[{"m", ",", "0", ",", "stringLength"}], "}"}]}], "]"}], 
       "hy"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"t3", "=", 
      RowBox[{
       RowBox[{"Sum", "[", 
        RowBox[{
         SuperscriptBox["x", "m"], ",", 
         RowBox[{"{", 
          RowBox[{"m", ",", "0", ",", 
           RowBox[{"-", "stringLength"}], ",", 
           RowBox[{"-", "1"}]}], "}"}]}], "]"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "hx"}], "/", "x"}], ")"}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"symprod", "[", 
       RowBox[{"t1", ",", 
        RowBox[{"-", "t2"}]}], "]"}], "+", 
      RowBox[{"symprod", "[", 
       RowBox[{"t1", ",", "t3"}], "]"}], "+", 
      RowBox[{"symprod", "[", 
       RowBox[{
        RowBox[{"-", "t2"}], ",", "t3"}], "]"}]}]}]}], "\[IndentingNewLine]", 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.7690520931702633`*^9, 3.769052146395584*^9}, {
   3.7690521768660088`*^9, 3.769052262208127*^9}, 3.7690523121611013`*^9, {
   3.769052371542041*^9, 3.76905238041998*^9}, {3.769052450692813*^9, 
   3.769052456648623*^9}, {3.769052620460641*^9, 3.7690526250986414`*^9}, {
   3.769052800964181*^9, 3.7690528062235403`*^9}, {3.7691340308639803`*^9, 
   3.7691341063917575`*^9}, {3.7691361407491407`*^9, 3.7691362164643974`*^9}, 
   3.769136430770573*^9, 3.771076698764397*^9},
 CellLabel->"In[53]:=",ExpressionUUID->"9faf556c-efc4-407d-bca8-94ea17ceb30d"],

Cell[BoxData[
 RowBox[{
  RowBox[{
  "The", " ", "\"\<constant\>\"", " ", "term", " ", "is", " ", "the", " ", 
   "exponent", " ", "of", " ", "the", " ", "phase", " ", "factor", " ", "in", 
   " ", "the", " ", "commutation", " ", "relation", " ", "t1", " ", 
   RowBox[{"t2", "^", "dagger"}], " ", "t3"}], " ", "=", " ", 
  RowBox[{
   SuperscriptBox["e", "i\[Theta]"], " ", "t3", " ", 
   RowBox[{"t2", "^", "dagger"}], " ", 
   RowBox[{"t1", "."}]}]}]], "Text",
 CellChangeTimes->{{3.771076705337017*^9, 3.771076714206396*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"theta", "[", "0", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"theta", "[", "0", "]"}], "//", "First"}], "//", "First"}], "//", 
  "constantTerm"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"theta", "[", "3", "]"}], "//", "First"}], "//", "First"}], "//", 
  "constantTerm"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"theta", "[", "10", "]"}], "//", "First"}], "//", "First"}], "//",
   "constantTerm"}]}], "Input",
 CellChangeTimes->{{3.7691362184894466`*^9, 3.7691362471628056`*^9}, {
  3.7691363322018843`*^9, 3.769136346770682*^9}, {3.769136403696072*^9, 
  3.7691364152765756`*^9}},
 CellLabel->"In[54]:=",ExpressionUUID->"dcef22ff-7470-4edf-bd30-298331988b01"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"4", " ", "f"}]], "+", 
    FractionBox["1", 
     RowBox[{"4", " ", "f", " ", 
      SuperscriptBox["x", "2"]}]], "+", 
    FractionBox["1", 
     RowBox[{"2", " ", "f", " ", "x"}]], "-", 
    FractionBox["1", 
     RowBox[{"4", " ", "f", " ", "y"}]], "+", 
    FractionBox["1", 
     RowBox[{"4", " ", "f", " ", "x", " ", "y"}]], "+", 
    FractionBox["y", 
     RowBox[{"4", " ", "f"}]], "-", 
    FractionBox["y", 
     RowBox[{"4", " ", "f", " ", "x"}]]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{{3.7691362360542936`*^9, 3.769136247868019*^9}, {
   3.7691363376988835`*^9, 3.7691363474177237`*^9}, {3.7691363944375973`*^9, 
   3.769136415783575*^9}, 3.7691364663720894`*^9, {3.769136605359211*^9, 
   3.7691366251359425`*^9}, 3.769137607372177*^9, 3.769280349461062*^9, 
   3.7692820267482405`*^9, 3.7703885488174267`*^9, 3.7710767385806723`*^9, 
   3.780452712376614*^9, 3.7806259329629745`*^9, 3.7807669213438296`*^9, 
   3.780767155479547*^9, 3.7807672104976573`*^9, 3.7807708114685163`*^9, 
   3.7808528109740095`*^9, 3.780852900336343*^9, 3.7808529868551297`*^9, 
   3.783277846975293*^9},
 CellLabel->"Out[54]=",ExpressionUUID->"ba505f2f-4a55-43c7-922a-3857471e7995"],

Cell[BoxData[
 RowBox[{"{", 
  FractionBox["1", 
   RowBox[{"4", " ", "f"}]], "}"}]], "Output",
 CellChangeTimes->{{3.7691362360542936`*^9, 3.769136247868019*^9}, {
   3.7691363376988835`*^9, 3.7691363474177237`*^9}, {3.7691363944375973`*^9, 
   3.769136415783575*^9}, 3.7691364663720894`*^9, {3.769136605359211*^9, 
   3.7691366251359425`*^9}, 3.769137607372177*^9, 3.769280349461062*^9, 
   3.7692820267482405`*^9, 3.7703885488174267`*^9, 3.7710767385806723`*^9, 
   3.780452712376614*^9, 3.7806259329629745`*^9, 3.7807669213438296`*^9, 
   3.780767155479547*^9, 3.7807672104976573`*^9, 3.7807708114685163`*^9, 
   3.7808528109740095`*^9, 3.780852900336343*^9, 3.7808529868551297`*^9, 
   3.7832778469812737`*^9},
 CellLabel->"Out[55]=",ExpressionUUID->"4f10b2b3-fbd0-4d2c-a7ba-a6d6a3b8a52e"],

Cell[BoxData[
 RowBox[{"{", 
  FractionBox["1", 
   RowBox[{"4", " ", "f"}]], "}"}]], "Output",
 CellChangeTimes->{{3.7691362360542936`*^9, 3.769136247868019*^9}, {
   3.7691363376988835`*^9, 3.7691363474177237`*^9}, {3.7691363944375973`*^9, 
   3.769136415783575*^9}, 3.7691364663720894`*^9, {3.769136605359211*^9, 
   3.7691366251359425`*^9}, 3.769137607372177*^9, 3.769280349461062*^9, 
   3.7692820267482405`*^9, 3.7703885488174267`*^9, 3.7710767385806723`*^9, 
   3.780452712376614*^9, 3.7806259329629745`*^9, 3.7807669213438296`*^9, 
   3.780767155479547*^9, 3.7807672104976573`*^9, 3.7807708114685163`*^9, 
   3.7808528109740095`*^9, 3.780852900336343*^9, 3.7808529868551297`*^9, 
   3.7832778470602674`*^9},
 CellLabel->"Out[56]=",ExpressionUUID->"aff79a77-1c9b-4785-8e8f-563a195543d0"],

Cell[BoxData[
 RowBox[{"{", 
  FractionBox["1", 
   RowBox[{"4", " ", "f"}]], "}"}]], "Output",
 CellChangeTimes->{{3.7691362360542936`*^9, 3.769136247868019*^9}, {
   3.7691363376988835`*^9, 3.7691363474177237`*^9}, {3.7691363944375973`*^9, 
   3.769136415783575*^9}, 3.7691364663720894`*^9, {3.769136605359211*^9, 
   3.7691366251359425`*^9}, 3.769137607372177*^9, 3.769280349461062*^9, 
   3.7692820267482405`*^9, 3.7703885488174267`*^9, 3.7710767385806723`*^9, 
   3.780452712376614*^9, 3.7806259329629745`*^9, 3.7807669213438296`*^9, 
   3.780767155479547*^9, 3.7807672104976573`*^9, 3.7807708114685163`*^9, 
   3.7808528109740095`*^9, 3.780852900336343*^9, 3.7808529868551297`*^9, 
   3.7832778473113585`*^9},
 CellLabel->"Out[57]=",ExpressionUUID->"13dad8af-9c18-433f-ad55-a7e8823388a5"]
}, Open  ]],

Cell["\<\
We do not have to check a larger stringLength since the long hopping \
operators t1,t2,t3 are of width 2 that is much smaller than 10 and we know \
theta cannot depend on tensor components that are far from the intersection \
at the origin.\
\>", "Text",
 CellChangeTimes->{{3.76913662944694*^9, 3.7691367576062527`*^9}, 
   3.7710767343073926`*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["With Qubits (p=2)", "Section",
 CellChangeTimes->{{3.780455043635424*^9, 
  3.780455054151843*^9}},ExpressionUUID->"084a3288-2931-42e0-bc06-\
909f628af6c3"],

Cell["\<\
The coupled layer construction with qubits is more complicated than with odd \
prime dimensional qudits. This is due to the fact that a single copy of the \
toric code does not have any modular proper subtheory, and we have to bring \
two copies of the toric code to have an interesting decomposition. Except for \
this complication, the calculation at a conceptual level is identical as \
above. A nontrivial result from the consideration of boundary algebras below \
is that the two Hamiltonians, one by Walker and Wang tailored to 3-fermion \
theory by Burnell, Chen, Fidkowski, and Vishwanath (arXiv:1302.7072), and the \
other constructed here following Chong and Senthil (arXiv.1302.6234)\
\[CloseCurlyQuote]s prescription, are equivalent up to a Clifford circuit. It \
also shows that the two QCA that disentangle the respective ground states, \
are equivalent up to Clifford circuits and shifts.\
\>", "Text",
 CellChangeTimes->{{3.780766971439229*^9, 3.780767096930791*^9}, {
  3.780767249587616*^9, 3.7807674588719625`*^9}, {3.7807675165754905`*^9, 
  3.78076756932296*^9}},ExpressionUUID->"e796f91d-a1a0-4eb8-a6d0-\
e7f2660c555c"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"p1", "=", 
    RowBox[{"(", GridBox[{
       {"0"},
       {"0"},
       {"0"},
       {"0"},
       {
        RowBox[{"1", "+", "y"}]},
       {
        RowBox[{"1", "+", "x"}]},
       {"0"},
       {"0"}
      }], ")"}]}], ";", 
   RowBox[{"p2", "=", 
    RowBox[{"(", GridBox[{
       {"0"},
       {"0"},
       {"0"},
       {"0"},
       {"0"},
       {"0"},
       {
        RowBox[{"1", "+", "y"}]},
       {
        RowBox[{"1", "+", "x"}]}
      }], ")"}]}], ";", 
   RowBox[{"s1", "=", 
    RowBox[{"(", GridBox[{
       {
        RowBox[{"1", "+", 
         SuperscriptBox["x", 
          RowBox[{"-", "1"}]]}]},
       {
        RowBox[{"1", "+", 
         SuperscriptBox["y", 
          RowBox[{"-", "1"}]]}]},
       {"0"},
       {"0"},
       {"0"},
       {"0"},
       {"0"},
       {"0"}
      }], ")"}]}], ";", 
   RowBox[{"s2", "=", 
    RowBox[{"(", GridBox[{
       {"0"},
       {"0"},
       {
        RowBox[{"1", "+", 
         SuperscriptBox["x", 
          RowBox[{"-", "1"}]]}]},
       {
        RowBox[{"1", "+", 
         SuperscriptBox["y", 
          RowBox[{"-", "1"}]]}]},
       {"0"},
       {"0"},
       {"0"},
       {"0"}
      }], ")"}]}], ";"}], " ", 
  RowBox[{"(*", 
   RowBox[{
   "The", " ", "plaquette", " ", "and", " ", "star", " ", "operators"}], 
   "*)"}]}]], "Input",
 CellChangeTimes->{{3.767106090703864*^9, 3.7671061982865543`*^9}, {
  3.7671070777166915`*^9, 3.7671071140162153`*^9}},
 CellLabel->"In[58]:=",ExpressionUUID->"76d2f9d0-25e5-451b-a6dc-466f55ea0f85"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"e1h", "=", 
    RowBox[{"(", GridBox[{
       {"1"},
       {"0"},
       {"0"},
       {"0"}
      }], ")"}]}], ";", 
   RowBox[{"e1v", "=", 
    RowBox[{"(", GridBox[{
       {"0"},
       {"1"},
       {"0"},
       {"0"}
      }], ")"}]}], ";", 
   RowBox[{"e2h", "=", 
    RowBox[{"(", GridBox[{
       {"0"},
       {"0"},
       {"1"},
       {"0"}
      }], ")"}]}], ";", 
   RowBox[{"e2v", "=", 
    RowBox[{"(", GridBox[{
       {"0"},
       {"0"},
       {"0"},
       {"1"}
      }], ")"}]}], ";"}], " ", 
  RowBox[{"(*", 
   RowBox[{"Basis", " ", "vectors", " ", "for", " ", "edges"}], 
   "*)"}]}]], "Input",
 CellChangeTimes->{{3.7671062203322787`*^9, 3.767106305752619*^9}, {
  3.767106454604121*^9, 3.7671064547241154`*^9}, {3.7671071208442583`*^9, 
  3.767107129853961*^9}},
 CellLabel->"In[59]:=",ExpressionUUID->"f9511823-4ef3-4efa-9196-22abffdc516c"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"hy$lower", "=", 
   RowBox[{
    RowBox[{"KroneckerProduct", "[", 
     RowBox[{
      RowBox[{"(", GridBox[{
         {
          SuperscriptBox["x", 
           RowBox[{"-", "1"}]]},
         {"0"}
        }], ")"}], ",", 
      RowBox[{"e1h", "+", "e2h"}]}], "]"}], "+", 
    RowBox[{"KroneckerProduct", "[", 
     RowBox[{
      RowBox[{"(", GridBox[{
         {"0"},
         {
          SuperscriptBox["y", 
           RowBox[{"-", "1"}]]}
        }], ")"}], ",", "e1v"}], "]"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["x", 
        RowBox[{"-", "1"}]], "+", 
       RowBox[{
        SuperscriptBox["x", 
         RowBox[{"-", "1"}]], 
        SuperscriptBox["y", 
         RowBox[{"-", "1"}]]}]}], ")"}], 
     RowBox[{"(", 
      RowBox[{"p1", "+", "p2"}], ")"}]}], "+", "s2", "+", 
    RowBox[{
     SuperscriptBox["y", 
      RowBox[{"-", "1"}]], "s1"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"hy$upper", "=", 
   RowBox[{
    RowBox[{"KroneckerProduct", "[", 
     RowBox[{
      RowBox[{"(", GridBox[{
         {
          SuperscriptBox["x", 
           RowBox[{"-", "1"}]]},
         {"0"}
        }], ")"}], ",", 
      RowBox[{"e1h", "+", "e2h"}]}], "]"}], "+", 
    RowBox[{"KroneckerProduct", "[", 
     RowBox[{
      RowBox[{"(", GridBox[{
         {"0"},
         {
          SuperscriptBox["y", 
           RowBox[{"-", "1"}]]}
        }], ")"}], ",", "e2v"}], "]"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["x", 
        RowBox[{"-", "1"}]], "+", 
       RowBox[{
        SuperscriptBox["x", 
         RowBox[{"-", "1"}]], 
        SuperscriptBox["y", 
         RowBox[{"-", "1"}]]}]}], ")"}], 
     RowBox[{"(", 
      RowBox[{"p1", "+", "p2"}], ")"}]}], "+", "s2", "+", 
    RowBox[{
     SuperscriptBox["y", 
      RowBox[{"-", "1"}]], "s1"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"hy$p2", "=", 
    RowBox[{"hy$lower", "+", 
     RowBox[{"z", " ", "hy$upper"}]}]}], ";"}], " ", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"The", " ", "hopping", " ", "operator", " ", "for", " ", "eps1"}],
     "-", 
    RowBox[{"e2", " ", "pairs", " ", "along", " ", "x"}], "-", " ", 
    RowBox[{"and", " ", "y"}], "-", 
    RowBox[{"direction", "."}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"hx$lower", "=", 
   RowBox[{
    RowBox[{"KroneckerProduct", "[", 
     RowBox[{
      RowBox[{"(", GridBox[{
         {"0"},
         {"1"}
        }], ")"}], ",", 
      RowBox[{"e1h", "+", "e2h"}]}], "]"}], "+", 
    RowBox[{"KroneckerProduct", "[", 
     RowBox[{
      RowBox[{"(", GridBox[{
         {
          RowBox[{"x", " ", 
           SuperscriptBox["y", 
            RowBox[{"-", "1"}]]}]},
         {"0"}
        }], ")"}], ",", "e1v"}], "]"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"s1", "+", "s2"}], ")"}], 
     RowBox[{"(", 
      RowBox[{"1", "+", "x"}], ")"}]}], "+", 
    RowBox[{"p1", " ", 
     SuperscriptBox["y", 
      RowBox[{"-", "1"}]]}], "+", 
    RowBox[{"p2", " ", "x", " ", 
     SuperscriptBox["y", 
      RowBox[{"-", "1"}]]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"hx$upper", "=", 
   RowBox[{
    RowBox[{"KroneckerProduct", "[", 
     RowBox[{
      RowBox[{"(", GridBox[{
         {"0"},
         {"1"}
        }], ")"}], ",", 
      RowBox[{"e1h", "+", "e2h"}]}], "]"}], "+", 
    RowBox[{"KroneckerProduct", "[", 
     RowBox[{
      RowBox[{"(", GridBox[{
         {
          RowBox[{"x", " ", 
           SuperscriptBox["y", 
            RowBox[{"-", "1"}]]}]},
         {"0"}
        }], ")"}], ",", "e2v"}], "]"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"s1", "+", "s2"}], ")"}], 
     RowBox[{"(", 
      RowBox[{"1", "+", "x"}], ")"}]}], "+", 
    RowBox[{"p1", " ", 
     SuperscriptBox["y", 
      RowBox[{"-", "1"}]]}], "+", 
    RowBox[{"p2", " ", "x", " ", 
     SuperscriptBox["y", 
      RowBox[{"-", "1"}]]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"hx$p2", "=", 
   RowBox[{"hx$lower", "+", 
    RowBox[{"z", " ", "hx$upper"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.767105842955818*^9, 3.767105878734559*^9}, {
  3.7671060457153597`*^9, 3.767106049435352*^9}, {3.7671063219878874`*^9, 
  3.767106556104729*^9}, {3.7671067201807384`*^9, 3.7671068307706327`*^9}, {
  3.767106890350725*^9, 3.767106980563809*^9}, {3.767107138956592*^9, 
  3.7671071764199085`*^9}, {3.767107704915623*^9, 3.7671077201477337`*^9}, {
  3.767114700846363*^9, 3.767114706198352*^9}, {3.780770720557312*^9, 
  3.7807707383642316`*^9}},
 CellLabel->"In[60]:=",ExpressionUUID->"a4810c3f-035c-4d3b-8b82-aac7916ead22"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"ty$lower", "=", 
   RowBox[{
    RowBox[{"KroneckerProduct", "[", 
     RowBox[{
      RowBox[{"(", GridBox[{
         {"0"},
         {"1"}
        }], ")"}], ",", 
      RowBox[{"e1v", "+", "e2v"}]}], "]"}], "+", 
    RowBox[{"KroneckerProduct", "[", 
     RowBox[{
      RowBox[{"(", GridBox[{
         {"1"},
         {"0"}
        }], ")"}], ",", "e1h"}], "]"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "+", "y"}], ")"}], 
     RowBox[{"(", 
      RowBox[{"s1", "+", "s2"}], ")"}]}], "+", "p2", "+", 
    RowBox[{
     SuperscriptBox["y", 
      RowBox[{"-", "1"}]], "p1"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ty$upper", "=", 
   RowBox[{
    RowBox[{"KroneckerProduct", "[", 
     RowBox[{
      RowBox[{"(", GridBox[{
         {"0"},
         {"1"}
        }], ")"}], ",", 
      RowBox[{"e1v", "+", "e2v"}]}], "]"}], "+", 
    RowBox[{"KroneckerProduct", "[", 
     RowBox[{
      RowBox[{"(", GridBox[{
         {"1"},
         {"0"}
        }], ")"}], ",", "e2h"}], "]"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "+", "y"}], ")"}], 
     RowBox[{"(", 
      RowBox[{"s1", "+", "s2"}], ")"}]}], "+", "p2", "+", 
    RowBox[{
     SuperscriptBox["y", 
      RowBox[{"-", "1"}]], "p1"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ty$p2", "=", 
    RowBox[{"ty$lower", "+", 
     RowBox[{"z", " ", "ty$upper"}]}]}], ";"}], " ", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"The", " ", "hopping", " ", "operator", " ", "for", " ", "eps1"}],
     "-", 
    RowBox[{"m2", " ", "pairs", " ", "along", " ", "x"}], "-", " ", 
    RowBox[{"and", " ", "y"}], "-", 
    RowBox[{"direction", "."}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"tx$lower", "=", 
   RowBox[{
    RowBox[{"KroneckerProduct", "[", 
     RowBox[{
      RowBox[{"(", GridBox[{
         {"1"},
         {"0"}
        }], ")"}], ",", 
      RowBox[{"e1v", "+", "e2v"}]}], "]"}], "+", 
    RowBox[{"KroneckerProduct", "[", 
     RowBox[{
      RowBox[{"(", GridBox[{
         {"0"},
         {"1"}
        }], ")"}], ",", "e1h"}], "]"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"p1", "+", "p2"}], ")"}], 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["x", 
        RowBox[{"-", "1"}]]}], ")"}]}], "+", "s1", "+", 
    RowBox[{"s2", " ", "x"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"tx$upper", "=", 
   RowBox[{
    RowBox[{"KroneckerProduct", "[", 
     RowBox[{
      RowBox[{"(", GridBox[{
         {"1"},
         {"0"}
        }], ")"}], ",", 
      RowBox[{"e1v", "+", "e2v"}]}], "]"}], "+", 
    RowBox[{"KroneckerProduct", "[", 
     RowBox[{
      RowBox[{"(", GridBox[{
         {"0"},
         {"1"}
        }], ")"}], ",", "e2h"}], "]"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"p1", "+", "p2"}], ")"}], 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["x", 
        RowBox[{"-", "1"}]]}], ")"}]}], "+", "s1", "+", 
    RowBox[{"s2", " ", "x"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"tx$p2", "=", 
   RowBox[{"tx$lower", "+", 
    RowBox[{"z", " ", "tx$upper"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.767105842955818*^9, 3.767105878734559*^9}, {
  3.7671060457153597`*^9, 3.767106049435352*^9}, {3.7671063219878874`*^9, 
  3.767106556104729*^9}, {3.7671067201807384`*^9, 3.7671068307706327`*^9}, {
  3.767106890350725*^9, 3.767106980563809*^9}, {3.767107138956592*^9, 
  3.7671071764199085`*^9}, {3.767107704915623*^9, 3.7671077201477337`*^9}, {
  3.767114700846363*^9, 3.7671147312544045`*^9}, {3.7671147832462378`*^9, 
  3.7671148139107985`*^9}, {3.7671150287604766`*^9, 3.7671150301434717`*^9}, {
  3.7671150709287076`*^9, 3.767115109550584*^9}, {3.767115149654792*^9, 
  3.767115314737791*^9}, {3.7671154571667643`*^9, 3.7671155374646497`*^9}, {
  3.767115622806883*^9, 3.767115632694659*^9}, {3.767115678174286*^9, 
  3.7671156996385527`*^9}, {3.7671157393990912`*^9, 3.7671158024552317`*^9}, {
  3.780770742305092*^9, 3.7807707474168506`*^9}},
 CellLabel->"In[66]:=",ExpressionUUID->"09fae6f5-8001-4921-bd9e-5f1d2538ad0f"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"separator", "=", 
   RowBox[{
    RowBox[{"Transpose", "@", 
     RowBox[{"Join", "[", 
      RowBox[{
       RowBox[{
        SuperscriptBox["y", 
         RowBox[{"-", "1"}]], " ", 
        RowBox[{"Transpose", "@", "tx$p2"}]}], ",", 
       RowBox[{
        SuperscriptBox["y", 
         RowBox[{"-", "1"}]], " ", 
        RowBox[{"Transpose", "@", "ty$p2"}]}], ",", 
       RowBox[{"Transpose", "@", "hx$p2"}], ",", 
       RowBox[{"x", " ", 
        RowBox[{"Transpose", "@", "hy$p2"}]}]}], "]"}]}], "//", "pmod2"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"symprod", "[", 
   RowBox[{"separator", ",", "separator"}], "]"}], "//", "pmod2"}]}], "Input",\

 CellChangeTimes->{{3.7671070093857985`*^9, 3.7671070559557667`*^9}, {
   3.767115333646329*^9, 3.767115334942298*^9}, 3.7671154001272483`*^9, {
   3.7671158125029*^9, 3.767115813902195*^9}, {3.7671173466735463`*^9, 
   3.767117379087127*^9}, {3.767117747392357*^9, 3.7671177488479276`*^9}, {
   3.780455174836296*^9, 3.7804551996264067`*^9}, {3.780455340257188*^9, 
   3.7804553407589045`*^9}, {3.780455387907308*^9, 3.780455459649706*^9}, {
   3.7807707600772448`*^9, 3.780770769358903*^9}},
 CellLabel->"In[72]:=",ExpressionUUID->"12a8bff7-9789-416c-a6da-adcbe6d187c6"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.767107022495793*^9, 3.7671070564437094`*^9}, 
   3.767115335743825*^9, 3.7671154008372617`*^9, 3.767115545410336*^9, 
   3.7671155811437597`*^9, 3.7671156367156243`*^9, 3.767115702596547*^9, 
   3.7671157834353447`*^9, 3.767115814501167*^9, {3.7671173494715414`*^9, 
   3.767117379523089*^9}, 3.767117749469924*^9, 3.7673628844394026`*^9, 
   3.7803207897922277`*^9, 3.7804243189454546`*^9, 3.7804248653300347`*^9, 
   3.7804249029196463`*^9, 3.7804552019006715`*^9, 3.7804553422614975`*^9, {
   3.780455392985881*^9, 3.780455460119582*^9}, 3.7806259343657985`*^9, 
   3.780766922108388*^9, 3.780767156848318*^9, 3.7807672114482813`*^9, 
   3.780770770180045*^9, 3.7807708125078416`*^9, 3.780852811612853*^9, 
   3.780852901535202*^9, 3.780852987788924*^9, 3.7832778475013833`*^9},
 CellLabel->"Out[73]=",ExpressionUUID->"2623bba1-8096-4dba-869d-70fcaf540919"]
}, Open  ]],

Cell["\<\
This separator gives an exactly solvable model of three-fermion Walker-Wang \
model, following a prescription in [Chong, Senthil, arXiv.1302.6234].\
\>", "Text",
 CellChangeTimes->{{3.780456252934019*^9, 3.7804563115259604`*^9}, {
  3.780625746944384*^9, 3.780625755310258*^9}, {3.7806257878386545`*^9, 
  3.7806257960226974`*^9}},ExpressionUUID->"cc7b8fad-e2f9-4332-a4c4-\
364bd49ea91f"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"varxyz", "=", 
   RowBox[{"{", 
    RowBox[{"x", ",", "xi", ",", "y", ",", "yi", ",", "z", ",", "zi"}], 
    "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"invxyz", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"x", " ", "xi"}], "-", "1"}], ",", 
     RowBox[{
      RowBox[{"y", " ", "yi"}], "-", "1"}], ",", 
     RowBox[{
      RowBox[{"z", " ", "zi"}], "-", "1"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"inv", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"xi", "\[Rule]", 
      RowBox[{"1", "/", "x"}]}], ",", 
     RowBox[{"yi", "\[Rule]", 
      RowBox[{"1", "/", "y"}]}], ",", 
     RowBox[{"zi", "\[Rule]", 
      RowBox[{"1", "/", "z"}]}]}], "}"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.767115846437499*^9, 3.7671158762225647`*^9}, {
  3.7671199344729185`*^9, 3.7671199372799535`*^9}},
 CellLabel->"In[74]:=",ExpressionUUID->"13335597-c80e-49c6-990c-5944f3b68e79"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Dimensions", "[", "separator", "]"}]], "Input",
 CellChangeTimes->{{3.7803369631294622`*^9, 3.78033696591749*^9}},
 CellLabel->"In[77]:=",ExpressionUUID->"ce2332d2-af49-4ce8-99d9-be119fe9fbc6"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"8", ",", "4"}], "}"}]], "Output",
 CellChangeTimes->{3.780336966328473*^9, 3.7804243189832697`*^9, 
  3.780424865366845*^9, 3.7804249029760375`*^9, 3.7804552091818037`*^9, 
  3.7804553444840784`*^9, 3.780455396126855*^9, 3.780625934450473*^9, 
  3.7807669222464323`*^9, 3.780767156899722*^9, 3.780767211501652*^9, 
  3.780770812555832*^9, 3.7808528116597414`*^9, 3.7808529015886135`*^9, 
  3.7808529878278947`*^9, 3.7832778475243835`*^9},
 CellLabel->"Out[77]=",ExpressionUUID->"d7f0f1ec-c567-47c8-8bcd-3a63dcea0aa2"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"GroebnerBasis", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Minors", "[", 
      RowBox[{"separator", ",", "4"}], "]"}], ",", "invxyz"}], "}"}], ",", 
   "varxyz", ",", 
   RowBox[{"Modulus", "\[Rule]", "2"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.767115821994164*^9, 3.767115824922183*^9}, {
  3.7671158796535316`*^9, 3.7671159013602095`*^9}},
 CellLabel->"In[78]:=",ExpressionUUID->"d7b2ffc1-7805-4d06-99bf-818f499e84fa"],

Cell[BoxData[
 RowBox[{"{", "1", "}"}]], "Output",
 CellChangeTimes->{3.7671159028132095`*^9, 3.7671177547919235`*^9, 
  3.767362885208412*^9, 3.780320790500548*^9, 3.780424319685111*^9, 
  3.7804248660996284`*^9, 3.780424903860594*^9, 3.7804552111395516`*^9, 
  3.7804553461566176`*^9, 3.780455397614223*^9, 3.7806259355067635`*^9, 
  3.7807669230319586`*^9, 3.7807671578641834`*^9, 3.7807672123334513`*^9, 
  3.7807708134897213`*^9, 3.780852812345851*^9, 3.780852902686059*^9, 
  3.780852988744377*^9, 3.783277848148879*^9},
 CellLabel->"Out[78]=",ExpressionUUID->"d62059c6-0007-42b2-a532-4e34714f15aa"]
}, Open  ]],

Cell["Therefore, separator is a separator.", "Text",
 CellChangeTimes->{{3.767115942844139*^9, 3.7671159527982273`*^9}, {
  3.780455218003344*^9, 
  3.7804552232873273`*^9}},ExpressionUUID->"397aa3b3-b233-4f97-808f-\
ae059e715215"],

Cell[BoxData[
 RowBox[{
  RowBox[{"B$generator$p2", "=", 
   RowBox[{"Coefficient", "[", 
    RowBox[{
     RowBox[{"separator", "//", "Expand"}], ",", "z"}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.780337865518093*^9, 3.7803378811625214`*^9}, {
  3.780455233237957*^9, 3.78045526364808*^9}},
 CellLabel->"In[79]:=",ExpressionUUID->"0a382d4c-2848-4230-bebf-7fb8a2cb59e5"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"symprod", "[", 
     RowBox[{"B$generator$p2", ",", "B$generator$p2"}], "]"}], "//", 
    "pmod2"}], "//", "Expand"}], "//", "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.780455274452159*^9, 3.780455302802368*^9}},
 CellLabel->"In[80]:=",ExpressionUUID->"2c792970-37d1-4b0b-a915-037fbe20e1d4"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{
       FractionBox["1", "x"], "+", "x"}], "1", "0", 
      RowBox[{"1", "+", "x", "+", "y", "+", 
       RowBox[{"x", " ", "y"}]}]},
     {"1", 
      RowBox[{
       FractionBox["1", "y"], "+", "y"}], 
      RowBox[{"1", "+", "x", "+", "y", "+", 
       RowBox[{"x", " ", "y"}]}], "0"},
     {"0", 
      RowBox[{"1", "+", 
       FractionBox["1", "x"], "+", 
       FractionBox["1", "y"], "+", 
       FractionBox["1", 
        RowBox[{"x", " ", "y"}]]}], 
      RowBox[{
       FractionBox["1", "x"], "+", "x"}], "1"},
     {
      RowBox[{"1", "+", 
       FractionBox["1", "x"], "+", 
       FractionBox["1", "y"], "+", 
       FractionBox["1", 
        RowBox[{"x", " ", "y"}]]}], "0", "1", 
      RowBox[{
       FractionBox["1", "y"], "+", "y"}]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.7804552805973425`*^9, 3.7804553031184616`*^9}, 
   3.7804553497338467`*^9, {3.780455399779887*^9, 3.7804554633137617`*^9}, 
   3.780455498207184*^9, 3.7806259357070436`*^9, 3.780766923132229*^9, 
   3.780767158143276*^9, 3.7807672124749093`*^9, 3.7807708136177297`*^9, 
   3.7808528124618664`*^9, 3.7808529028544893`*^9, 3.7808529888603106`*^9, 
   3.783277848239894*^9},
 CellLabel->
  "Out[80]//MatrixForm=",ExpressionUUID->"ef43ea8d-a492-4e83-b118-\
519eaaac6f65"]
}, Open  ]],

Cell["\<\
This is an antihermitian form induced from a disentangling QCA of the coupled \
layer model.\
\>", "Text",
 CellChangeTimes->{{3.7804555060248594`*^9, 3.7804555512354393`*^9}, {
  3.780456230954395*^9, 
  3.7804562341341705`*^9}},ExpressionUUID->"e2fa117d-334e-4bbb-843a-\
d890c12d8723"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Det", "[", "%", "]"}], "//", "pmod2"}]], "Input",
 CellChangeTimes->{{3.780455487588555*^9, 3.7804554942559137`*^9}},
 CellLabel->"In[81]:=",ExpressionUUID->"291e8556-3f6b-4547-a681-66fa6b9cb772"],

Cell[BoxData["1"], "Output",
 CellChangeTimes->{{3.7804554896628046`*^9, 3.780455499046963*^9}, 
   3.7806259357695556`*^9, 3.7807669232006936`*^9, 3.780767158177569*^9, 
   3.7807672125005608`*^9, 3.7807708136497226`*^9, 3.7808528124930906`*^9, 
   3.780852902886239*^9, 3.7808529889072065`*^9, 3.783277848253893*^9},
 CellLabel->"Out[81]=",ExpressionUUID->"38efbcea-cc16-492a-9d10-611e3f004c6e"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Comparison to the previous QCA over qubits", "Subsection",
 CellChangeTimes->{{3.780456108211397*^9, 3.780456109947028*^9}, {
  3.780456168381954*^9, 
  3.780456221654803*^9}},ExpressionUUID->"c15b8c5e-1213-416b-b437-\
a69edd1c2f58"],

Cell["\<\
In [Burnell, Chen, Fidkowski, Vishwanath, arXiv:1302.7072] a Hamiltonian with \
three-fermion topological order at the surface was presented, which happens \
to be a commuting Pauli Hamiltonian, whose stabilizer map is the following.
  \
\>", "Text",
 CellChangeTimes->{{3.7806242066721754`*^9, 3.7806243275288324`*^9}, {
  3.780624435886388*^9, 
  3.780624436373888*^9}},ExpressionUUID->"865083a9-3600-4389-94e5-\
cfdae6e9baef"],

Cell[BoxData[
 RowBox[{
  RowBox[{"sigma3FWW", "=", 
   RowBox[{"(", GridBox[{
      {
       RowBox[{"1", "+", 
        SuperscriptBox["x", 
         RowBox[{"-", "1"}]]}], "0", "0", "0", 
       RowBox[{
        SuperscriptBox["x", 
         RowBox[{"-", "1"}]], "+", 
        RowBox[{"y", " ", "z"}]}], "0", "0", 
       RowBox[{"y", " ", "z"}]},
      {
       RowBox[{"1", "+", 
        SuperscriptBox["y", 
         RowBox[{"-", "1"}]]}], "0", "0", 
       RowBox[{
        SuperscriptBox["y", 
         RowBox[{"-", "1"}]], "+", 
        RowBox[{"x", " ", "z"}]}], "0", "0", 
       RowBox[{"x", " ", "z"}], "0"},
      {
       RowBox[{"1", "+", 
        SuperscriptBox["z", 
         RowBox[{"-", "1"}]]}], "0", 
       RowBox[{
        SuperscriptBox["z", 
         RowBox[{"-", "1"}]], "+", 
        RowBox[{"x", " ", "y"}]}], "0", "0", 
       RowBox[{"x", " ", "y"}], "0", "0"},
      {"0", 
       RowBox[{"1", "+", 
        SuperscriptBox["x", 
         RowBox[{"-", "1"}]]}], "0", "0", 
       SuperscriptBox["x", 
        RowBox[{"-", "1"}]], "0", "0", 
       RowBox[{
        SuperscriptBox["x", 
         RowBox[{"-", "1"}]], "+", 
        RowBox[{"y", " ", "z"}]}]},
      {"0", 
       RowBox[{"1", "+", 
        SuperscriptBox["y", 
         RowBox[{"-", "1"}]]}], "0", 
       SuperscriptBox["y", 
        RowBox[{"-", "1"}]], "0", "0", 
       RowBox[{
        SuperscriptBox["y", 
         RowBox[{"-", "1"}]], "+", 
        RowBox[{"x", " ", "z"}]}], "0"},
      {"0", 
       RowBox[{"1", "+", 
        SuperscriptBox["z", 
         RowBox[{"-", "1"}]]}], 
       SuperscriptBox["z", 
        RowBox[{"-", "1"}]], "0", "0", 
       RowBox[{
        SuperscriptBox["z", 
         RowBox[{"-", "1"}]], "+", 
        RowBox[{"x", " ", "y"}]}], "0", "0"},
      {"0", "0", 
       RowBox[{"1", "+", "y"}], 
       RowBox[{"1", "+", "z"}], "0", "0", "0", "0"},
      {"0", "0", 
       RowBox[{"1", "+", "x"}], "0", 
       RowBox[{"1", "+", "z"}], "0", "0", "0"},
      {"0", "0", "0", 
       RowBox[{"1", "+", "x"}], 
       RowBox[{"1", "+", "y"}], "0", "0", "0"},
      {"0", "0", "0", "0", "0", 
       RowBox[{"1", "+", "y"}], 
       RowBox[{"1", "+", "z"}], "0"},
      {"0", "0", "0", "0", "0", 
       RowBox[{"1", "+", "x"}], "0", 
       RowBox[{"1", "+", "z"}]},
      {"0", "0", "0", "0", "0", "0", 
       RowBox[{"1", "+", "x"}], 
       RowBox[{"1", "+", "y"}]}
     }], ")"}]}], ";"}]], "Input",
 CellLabel->"In[82]:=",ExpressionUUID->"5ba7e3b4-bd78-49ae-845f-17a25294b60a"],

Cell["\<\
We find a Clifford circuit followed by a shift, to somehow simplify this \
stabilizer map.\
\>", "Text",
 CellChangeTimes->{{3.7806243321193857`*^9, 
  3.7806243626597385`*^9}},ExpressionUUID->"a747be51-b0fc-4b16-b30b-\
9bbce8725bad"],

Cell[BoxData[
 RowBox[{
  RowBox[{"cliffordCircuitShift", "=", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {
        FractionBox["1", 
         RowBox[{"y", " ", "z"}]], "0", "0", 
        FractionBox["1", 
         RowBox[{"y", " ", "z"}]], "0", "0", "0", "0", "0", "0", "0", "0"},
       {"0", 
        FractionBox["1", 
         RowBox[{"x", " ", "z"}]], "0", "0", 
        FractionBox["1", 
         RowBox[{"x", " ", "z"}]], "0", "0", "0", "0", "0", "0", "0"},
       {"0", "0", "1", "0", "0", "1", "0", "0", "0", "0", "0", "0"},
       {
        RowBox[{"1", "+", "y", "+", 
         RowBox[{"x", " ", "y"}], "+", 
         RowBox[{"x", " ", 
          SuperscriptBox["y", "2"]}], "+", 
         FractionBox["1", "z"], "+", 
         FractionBox["y", "z"], "+", 
         RowBox[{"x", " ", "y", " ", "z"}], "+", 
         RowBox[{"x", " ", 
          SuperscriptBox["y", "2"], " ", "z"}]}], 
        RowBox[{
         FractionBox["1", "x"], "+", 
         FractionBox["y", "x"], "+", 
         SuperscriptBox["y", "2"], "+", 
         FractionBox["1", 
          RowBox[{"x", " ", "z"}]], "+", 
         FractionBox["y", 
          RowBox[{"x", " ", "z"}]], "+", 
         RowBox[{
          SuperscriptBox["y", "2"], " ", "z"}]}], 
        RowBox[{
         FractionBox["1", "x"], "+", 
         FractionBox["1", 
          RowBox[{"x", " ", "y"}]], "+", 
         FractionBox["1", 
          RowBox[{"x", " ", "z"}]], "+", 
         FractionBox["1", 
          RowBox[{"x", " ", "y", " ", "z"}]], "+", 
         RowBox[{"x", " ", "y", " ", "z"}], "+", 
         RowBox[{"x", " ", 
          SuperscriptBox["y", "2"], " ", "z"}]}], 
        RowBox[{"1", "+", "y", "+", 
         RowBox[{"x", " ", "y"}], "+", 
         RowBox[{"x", " ", 
          SuperscriptBox["y", "2"]}], "+", 
         FractionBox["1", "z"], "+", 
         FractionBox["y", "z"], "+", 
         RowBox[{"x", " ", "y", " ", "z"}], "+", 
         RowBox[{"x", " ", 
          SuperscriptBox["y", "2"], " ", "z"}]}], 
        RowBox[{
         FractionBox["1", "x"], "+", 
         FractionBox["y", "x"], "+", 
         SuperscriptBox["y", "2"], "+", 
         FractionBox["1", 
          RowBox[{"x", " ", "z"}]], "+", 
         FractionBox["y", 
          RowBox[{"x", " ", "z"}]], "+", 
         RowBox[{
          SuperscriptBox["y", "2"], " ", "z"}]}], 
        RowBox[{"1", "+", 
         FractionBox["1", "x"], "+", 
         FractionBox["1", 
          RowBox[{"x", " ", "y"}]], "+", "y", "+", 
         FractionBox["1", 
          RowBox[{"x", " ", "z"}]], "+", 
         FractionBox["1", 
          RowBox[{"x", " ", "y", " ", "z"}]]}], 
        RowBox[{"1", "+", "y", "+", 
         RowBox[{"x", " ", 
          SuperscriptBox["y", "2"], " ", "z"}]}], 
        RowBox[{"y", "+", 
         SuperscriptBox["y", "2"], "+", 
         RowBox[{"x", " ", 
          SuperscriptBox["y", "2"], " ", "z"}], "+", 
         RowBox[{"x", " ", 
          SuperscriptBox["y", "3"], " ", "z"}]}], "0", 
        RowBox[{"1", "+", "y", "+", 
         RowBox[{"x", " ", 
          SuperscriptBox["y", "2"], " ", "z"}]}], 
        RowBox[{"y", "+", 
         SuperscriptBox["y", "2"], "+", 
         RowBox[{"x", " ", 
          SuperscriptBox["y", "2"], " ", "z"}], "+", 
         RowBox[{"x", " ", 
          SuperscriptBox["y", "3"], " ", "z"}]}], "0"},
       {
        RowBox[{
         SuperscriptBox["x", "2"], "+", 
         FractionBox["1", "y"], "+", 
         FractionBox["x", "y"], "+", 
         FractionBox["1", 
          RowBox[{"y", " ", "z"}]], "+", 
         FractionBox["x", 
          RowBox[{"y", " ", "z"}]], "+", 
         RowBox[{"x", " ", "z"}], "+", 
         RowBox[{
          SuperscriptBox["x", "2"], " ", "z"}], "+", 
         FractionBox[
          RowBox[{"x", " ", "z"}], "y"]}], 
        RowBox[{"1", "+", 
         FractionBox["1", "y"], "+", 
         FractionBox["1", 
          RowBox[{"x", " ", "y"}]], "+", 
         RowBox[{"x", " ", "y"}], "+", 
         FractionBox["1", 
          RowBox[{"y", " ", "z"}]], "+", 
         FractionBox["1", 
          RowBox[{"x", " ", "y", " ", "z"}]], "+", "z", "+", 
         RowBox[{"x", " ", "z"}], "+", 
         RowBox[{"x", " ", "y", " ", "z"}]}], 
        RowBox[{"1", "+", 
         FractionBox["1", 
          SuperscriptBox["y", "2"]], "+", 
         FractionBox["1", 
          RowBox[{"x", " ", 
           SuperscriptBox["y", "2"]}]], "+", 
         FractionBox["1", "y"], "+", 
         FractionBox["1", 
          RowBox[{
           SuperscriptBox["y", "2"], " ", "z"}]], "+", 
         FractionBox["1", 
          RowBox[{"x", " ", 
           SuperscriptBox["y", "2"], " ", "z"}]], "+", 
         RowBox[{
          SuperscriptBox["x", "2"], " ", "z"}], "+", 
         RowBox[{"x", " ", "y", " ", "z"}]}], 
        RowBox[{
         SuperscriptBox["x", "2"], "+", 
         FractionBox["1", "y"], "+", 
         FractionBox["x", "y"], "+", 
         FractionBox["1", 
          RowBox[{"y", " ", "z"}]], "+", 
         FractionBox["x", 
          RowBox[{"y", " ", "z"}]], "+", 
         RowBox[{"x", " ", "z"}], "+", 
         RowBox[{
          SuperscriptBox["x", "2"], " ", "z"}], "+", 
         FractionBox[
          RowBox[{"x", " ", "z"}], "y"]}], 
        RowBox[{"1", "+", 
         FractionBox["1", "y"], "+", 
         FractionBox["1", 
          RowBox[{"x", " ", "y"}]], "+", 
         RowBox[{"x", " ", "y"}], "+", 
         FractionBox["1", 
          RowBox[{"y", " ", "z"}]], "+", 
         FractionBox["1", 
          RowBox[{"x", " ", "y", " ", "z"}]], "+", "z", "+", 
         RowBox[{"x", " ", "z"}]}], 
        RowBox[{"1", "+", 
         FractionBox["1", 
          SuperscriptBox["y", "2"]], "+", 
         FractionBox["1", 
          RowBox[{"x", " ", 
           SuperscriptBox["y", "2"]}]], "+", 
         FractionBox["x", "y"], "+", 
         FractionBox["1", 
          RowBox[{
           SuperscriptBox["y", "2"], " ", "z"}]], "+", 
         FractionBox["1", 
          RowBox[{"x", " ", 
           SuperscriptBox["y", "2"], " ", "z"}]]}], 
        RowBox[{
         FractionBox["1", "y"], "+", 
         FractionBox["x", "y"], "+", 
         RowBox[{"x", " ", "z"}], "+", 
         RowBox[{
          SuperscriptBox["x", "2"], " ", "z"}], "+", 
         RowBox[{
          SuperscriptBox["x", "2"], " ", "y", " ", "z"}]}], 
        RowBox[{"1", "+", "x", "+", 
         RowBox[{"x", " ", "z"}], "+", 
         RowBox[{"x", " ", "y", " ", "z"}], "+", 
         RowBox[{
          SuperscriptBox["x", "2"], " ", "y", " ", "z"}]}], 
        RowBox[{"x", " ", "z"}], 
        RowBox[{
         FractionBox["1", "y"], "+", 
         FractionBox["x", "y"], "+", 
         RowBox[{"x", " ", "z"}], "+", 
         RowBox[{
          SuperscriptBox["x", "2"], " ", "z"}], "+", 
         RowBox[{
          SuperscriptBox["x", "2"], " ", "y", " ", "z"}]}], 
        RowBox[{"1", "+", "x", "+", 
         RowBox[{"x", " ", "z"}], "+", 
         RowBox[{"x", " ", "y", " ", "z"}], "+", 
         RowBox[{
          SuperscriptBox["x", "2"], " ", "y", " ", "z"}]}], 
        RowBox[{"x", " ", "z"}]},
       {
        RowBox[{"1", "+", 
         FractionBox["1", "z"]}], 
        RowBox[{
         FractionBox["1", "x"], "+", 
         FractionBox["1", 
          RowBox[{"x", " ", "z"}]]}], 
        RowBox[{"1", "+", 
         FractionBox["1", 
          RowBox[{"x", " ", "y"}]], "+", 
         FractionBox["1", 
          RowBox[{"x", " ", "y", " ", "z"}]]}], 
        RowBox[{"1", "+", 
         FractionBox["1", "z"]}], 
        RowBox[{
         FractionBox["1", "x"], "+", 
         FractionBox["1", 
          RowBox[{"x", " ", "z"}]]}], 
        RowBox[{
         FractionBox["1", 
          RowBox[{"x", " ", "y"}]], "+", 
         FractionBox["1", 
          RowBox[{"x", " ", "y", " ", "z"}]]}], "1", "y", "0", "1", "y", 
        "0"},
       {"0", 
        RowBox[{"1", "+", 
         FractionBox["1", "z"]}], 
        RowBox[{"1", "+", 
         FractionBox["1", "y"]}], "0", "0", "0", 
        RowBox[{"x", "+", 
         FractionBox["1", 
          RowBox[{"y", " ", "z"}]]}], "0", "0", "x", "0", "0"},
       {
        RowBox[{"1", "+", 
         FractionBox["1", "z"]}], "0", 
        RowBox[{"1", "+", 
         FractionBox["1", "x"]}], "0", "0", "0", "0", 
        RowBox[{"y", "+", 
         FractionBox["1", 
          RowBox[{"x", " ", "z"}]]}], "0", "0", "y", "0"},
       {
        RowBox[{"x", "+", 
         RowBox[{"x", " ", "y"}]}], 
        RowBox[{"y", "+", 
         RowBox[{"x", " ", "y"}]}], "0", "0", "0", "0", "0", "0", 
        RowBox[{"1", "+", 
         RowBox[{"x", " ", "y", " ", "z"}]}], "0", "0", 
        RowBox[{"x", " ", "y", " ", "z"}]},
       {
        RowBox[{"x", "+", "y", "+", 
         RowBox[{
          SuperscriptBox["x", "2"], " ", "y"}], "+", 
         RowBox[{
          SuperscriptBox["x", "2"], " ", 
          SuperscriptBox["y", "2"]}], "+", 
         FractionBox["x", "z"], "+", 
         FractionBox[
          RowBox[{"x", " ", "y"}], "z"], "+", "z", "+", 
         RowBox[{"x", " ", "z"}], "+", 
         RowBox[{"y", " ", "z"}], "+", 
         RowBox[{
          SuperscriptBox["x", "2"], " ", "y", " ", "z"}], "+", 
         RowBox[{
          SuperscriptBox["x", "2"], " ", 
          SuperscriptBox["y", "2"], " ", "z"}]}], 
        RowBox[{"1", "+", 
         FractionBox["y", "x"], "+", 
         RowBox[{"x", " ", 
          SuperscriptBox["y", "2"]}], "+", 
         FractionBox["1", "z"], "+", 
         FractionBox["y", "z"], "+", 
         FractionBox[
          RowBox[{"y", " ", "z"}], "x"], "+", 
         RowBox[{"x", " ", "y", " ", "z"}], "+", 
         RowBox[{"x", " ", 
          SuperscriptBox["y", "2"], " ", "z"}]}], 
        RowBox[{
         FractionBox["1", "x"], "+", 
         FractionBox["1", "y"], "+", 
         FractionBox["1", "z"], "+", 
         FractionBox["1", 
          RowBox[{"y", " ", "z"}]], "+", 
         RowBox[{"y", " ", "z"}], "+", 
         RowBox[{"x", " ", "y", " ", "z"}], "+", 
         RowBox[{
          SuperscriptBox["x", "2"], " ", "y", " ", "z"}], "+", 
         RowBox[{
          SuperscriptBox["x", "2"], " ", 
          SuperscriptBox["y", "2"], " ", "z"}]}], 
        RowBox[{"x", "+", "y", "+", 
         RowBox[{
          SuperscriptBox["x", "2"], " ", "y"}], "+", 
         RowBox[{
          SuperscriptBox["x", "2"], " ", 
          SuperscriptBox["y", "2"]}], "+", 
         FractionBox["x", "z"], "+", 
         FractionBox[
          RowBox[{"x", " ", "y"}], "z"], "+", "z", "+", 
         RowBox[{"x", " ", "z"}], "+", 
         RowBox[{"y", " ", "z"}], "+", 
         RowBox[{"x", " ", "y", " ", "z"}], "+", 
         RowBox[{
          SuperscriptBox["x", "2"], " ", "y", " ", "z"}], "+", 
         RowBox[{
          SuperscriptBox["x", "2"], " ", 
          SuperscriptBox["y", "2"], " ", "z"}]}], 
        RowBox[{"1", "+", 
         FractionBox["y", "x"], "+", 
         RowBox[{"x", " ", 
          SuperscriptBox["y", "2"]}], "+", 
         FractionBox["1", "z"], "+", 
         FractionBox["y", "z"], "+", 
         FractionBox[
          RowBox[{"y", " ", "z"}], "x"], "+", 
         RowBox[{"x", " ", "y", " ", "z"}], "+", 
         RowBox[{"x", " ", 
          SuperscriptBox["y", "2"], " ", "z"}]}], 
        RowBox[{
         FractionBox["1", "x"], "+", "x", "+", 
         FractionBox["1", "y"], "+", 
         RowBox[{"x", " ", "y"}], "+", 
         FractionBox["1", "z"], "+", 
         FractionBox["1", 
          RowBox[{"y", " ", "z"}]]}], 
        RowBox[{"x", "+", 
         RowBox[{"x", " ", "y"}], "+", 
         RowBox[{"y", " ", "z"}], "+", 
         RowBox[{
          SuperscriptBox["x", "2"], " ", "y", " ", "z"}], "+", 
         RowBox[{
          SuperscriptBox["x", "2"], " ", 
          SuperscriptBox["y", "2"], " ", "z"}]}], 
        RowBox[{
         RowBox[{"x", " ", "y"}], "+", 
         RowBox[{"x", " ", 
          SuperscriptBox["y", "2"]}], "+", 
         RowBox[{"y", " ", "z"}], "+", 
         RowBox[{"x", " ", "y", " ", "z"}], "+", 
         RowBox[{
          SuperscriptBox["y", "2"], " ", "z"}], "+", 
         RowBox[{
          SuperscriptBox["x", "2"], " ", 
          SuperscriptBox["y", "2"], " ", "z"}], "+", 
         RowBox[{
          SuperscriptBox["x", "2"], " ", 
          SuperscriptBox["y", "3"], " ", "z"}]}], 
        RowBox[{"x", " ", "y", " ", "z"}], 
        RowBox[{"x", "+", 
         RowBox[{"x", " ", "y"}], "+", 
         RowBox[{"y", " ", "z"}], "+", 
         RowBox[{
          SuperscriptBox["x", "2"], " ", "y", " ", "z"}], "+", 
         RowBox[{
          SuperscriptBox["x", "2"], " ", 
          SuperscriptBox["y", "2"], " ", "z"}]}], 
        RowBox[{
         RowBox[{"x", " ", "y"}], "+", 
         RowBox[{"x", " ", 
          SuperscriptBox["y", "2"]}], "+", 
         RowBox[{"y", " ", "z"}], "+", 
         RowBox[{"x", " ", "y", " ", "z"}], "+", 
         RowBox[{
          SuperscriptBox["y", "2"], " ", "z"}], "+", 
         RowBox[{
          SuperscriptBox["x", "2"], " ", 
          SuperscriptBox["y", "2"], " ", "z"}], "+", 
         RowBox[{
          SuperscriptBox["x", "2"], " ", 
          SuperscriptBox["y", "3"], " ", "z"}]}], 
        RowBox[{"x", " ", "y", " ", "z"}]},
       {
        RowBox[{"1", "+", 
         RowBox[{"x", " ", "y"}], "+", 
         RowBox[{
          SuperscriptBox["x", "2"], " ", "y"}], "+", 
         FractionBox["1", "z"], "+", 
         FractionBox["x", "z"], "+", 
         RowBox[{"x", " ", "z"}], "+", 
         RowBox[{"x", " ", "y", " ", "z"}], "+", 
         RowBox[{
          SuperscriptBox["x", "2"], " ", "y", " ", "z"}]}], 
        RowBox[{"1", "+", 
         FractionBox["1", "x"], "+", "y", "+", 
         RowBox[{"x", " ", "y"}], "+", 
         FractionBox["1", "z"], "+", 
         FractionBox["1", 
          RowBox[{"x", " ", "z"}]], "+", 
         RowBox[{"y", " ", "z"}], "+", 
         RowBox[{"x", " ", "y", " ", "z"}]}], 
        RowBox[{
         FractionBox["1", "y"], "+", 
         FractionBox["1", 
          RowBox[{"x", " ", "y"}]], "+", 
         FractionBox["1", 
          RowBox[{"y", " ", "z"}]], "+", 
         FractionBox["1", 
          RowBox[{"x", " ", "y", " ", "z"}]], "+", 
         RowBox[{"x", " ", "y", " ", "z"}], "+", 
         RowBox[{
          SuperscriptBox["x", "2"], " ", "y", " ", "z"}]}], 
        RowBox[{"1", "+", 
         RowBox[{"x", " ", "y"}], "+", 
         RowBox[{
          SuperscriptBox["x", "2"], " ", "y"}], "+", 
         FractionBox["1", "z"], "+", 
         FractionBox["x", "z"], "+", 
         RowBox[{"x", " ", "z"}], "+", 
         RowBox[{"x", " ", "y", " ", "z"}], "+", 
         RowBox[{
          SuperscriptBox["x", "2"], " ", "y", " ", "z"}]}], 
        RowBox[{"1", "+", 
         FractionBox["1", "x"], "+", "y", "+", 
         RowBox[{"x", " ", "y"}], "+", 
         FractionBox["1", "z"], "+", 
         FractionBox["1", 
          RowBox[{"x", " ", "z"}]], "+", 
         RowBox[{"y", " ", "z"}], "+", 
         RowBox[{"x", " ", "y", " ", "z"}]}], 
        RowBox[{"1", "+", "x", "+", 
         FractionBox["1", "y"], "+", 
         FractionBox["1", 
          RowBox[{"x", " ", "y"}]], "+", 
         FractionBox["1", 
          RowBox[{"y", " ", "z"}]], "+", 
         FractionBox["1", 
          RowBox[{"x", " ", "y", " ", "z"}]]}], 
        RowBox[{"1", "+", "x", "+", 
         RowBox[{"x", " ", "y", " ", "z"}], "+", 
         RowBox[{
          SuperscriptBox["x", "2"], " ", "y", " ", "z"}]}], 
        RowBox[{"y", "+", 
         RowBox[{"x", " ", "y"}], "+", 
         RowBox[{"x", " ", "y", " ", "z"}], "+", 
         RowBox[{"x", " ", 
          SuperscriptBox["y", "2"], " ", "z"}], "+", 
         RowBox[{
          SuperscriptBox["x", "2"], " ", 
          SuperscriptBox["y", "2"], " ", "z"}]}], "0", 
        RowBox[{"1", "+", "x", "+", 
         RowBox[{"x", " ", "y", " ", "z"}], "+", 
         RowBox[{
          SuperscriptBox["x", "2"], " ", "y", " ", "z"}]}], 
        RowBox[{"y", "+", 
         RowBox[{"x", " ", "y"}], "+", 
         RowBox[{"x", " ", "y", " ", "z"}], "+", 
         RowBox[{"x", " ", 
          SuperscriptBox["y", "2"], " ", "z"}], "+", 
         RowBox[{
          SuperscriptBox["x", "2"], " ", 
          SuperscriptBox["y", "2"], " ", "z"}]}], "0"},
       {
        RowBox[{
         RowBox[{"x", " ", "z"}], "+", 
         RowBox[{"x", " ", "y", " ", "z"}]}], 
        RowBox[{
         RowBox[{"y", " ", "z"}], "+", 
         RowBox[{"x", " ", "y", " ", "z"}]}], "0", 
        RowBox[{"1", "+", 
         FractionBox["1", "y"]}], 
        RowBox[{"1", "+", 
         FractionBox["1", "x"]}], "0", 
        RowBox[{
         RowBox[{"x", " ", "y", " ", "z"}], "+", 
         RowBox[{
          SuperscriptBox["x", "2"], " ", "y", " ", "z"}]}], 
        RowBox[{
         RowBox[{"x", " ", "y", " ", "z"}], "+", 
         RowBox[{"x", " ", 
          SuperscriptBox["y", "2"], " ", "z"}]}], 
        RowBox[{
         FractionBox["1", 
          RowBox[{"x", " ", "y"}]], "+", "z", "+", 
         RowBox[{"x", " ", "y", " ", "z"}]}], 
        RowBox[{
         RowBox[{"x", " ", "y", " ", "z"}], "+", 
         RowBox[{
          SuperscriptBox["x", "2"], " ", "y", " ", "z"}]}], 
        RowBox[{
         RowBox[{"x", " ", "y", " ", "z"}], "+", 
         RowBox[{"x", " ", 
          SuperscriptBox["y", "2"], " ", "z"}]}], 
        RowBox[{
         FractionBox["1", 
          RowBox[{"x", " ", "y"}]], "+", "z", "+", 
         RowBox[{"x", " ", "y", " ", "z"}]}]}
      },
      GridBoxAlignment->{
       "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
        "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}], ";"}]], "Input",
 CellChangeTimes->{{3.7806237138322344`*^9, 3.7806237251622705`*^9}, 
   3.780623812691659*^9},
 CellLabel->"In[83]:=",ExpressionUUID->"f56da232-3f4f-44d8-87c3-2661536c7db1"],

Cell["\<\
It is left to the readers to verify that the above matrix is a product of \
elementary symplectic transformations.\
\>", "Text",
 CellChangeTimes->{{3.780767593701416*^9, 
  3.7807676189266396`*^9}},ExpressionUUID->"8e777122-71e1-4df7-bb38-\
61b3351501d4"],

Cell[BoxData[
 RowBox[{
  RowBox[{"rearrangement", "=", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {
        RowBox[{
         RowBox[{"x", " ", "y"}], "+", 
         FractionBox["1", 
          RowBox[{"x", " ", "y", " ", 
           SuperscriptBox["z", "2"]}]], "+", 
         FractionBox["1", "z"]}], 
        RowBox[{"1", "+", 
         RowBox[{"x", " ", "y", " ", "z"}]}], "0", "0", "0", "1", 
        RowBox[{"z", "+", 
         RowBox[{"x", " ", "y", " ", 
          SuperscriptBox["z", "2"]}]}], 
        RowBox[{
         RowBox[{"y", " ", "z"}], "+", 
         RowBox[{"x", " ", 
          SuperscriptBox["y", "2"], " ", 
          SuperscriptBox["z", "2"]}]}]},
       {"0", "1", "0", "0", "0", "0", "0", "0"},
       {
        RowBox[{"1", "+", 
         FractionBox["1", 
          RowBox[{"x", " ", "y", " ", 
           SuperscriptBox["z", "2"]}]], "+", 
         FractionBox["1", "z"], "+", 
         FractionBox["1", 
          RowBox[{"x", " ", "y", " ", "z"}]]}], 
        RowBox[{"1", "+", "z"}], "1", "0", "0", 
        FractionBox["1", 
         RowBox[{"x", " ", "y"}]], 
        RowBox[{
         FractionBox["1", 
          RowBox[{"x", " ", "y"}]], "+", "z", "+", 
         FractionBox["z", 
          RowBox[{"x", " ", "y"}]], "+", 
         SuperscriptBox["z", "2"]}], 
        RowBox[{
         FractionBox["1", "x"], "+", 
         FractionBox["z", "x"], "+", 
         RowBox[{"y", " ", "z"}], "+", 
         RowBox[{"y", " ", 
          SuperscriptBox["z", "2"]}]}]},
       {
        RowBox[{
         FractionBox["1", 
          RowBox[{"x", " ", 
           SuperscriptBox["z", "2"]}]], "+", 
         FractionBox["1", 
          RowBox[{"x", " ", "y", " ", 
           SuperscriptBox["z", "2"]}]], "+", 
         FractionBox["1", "z"], "+", 
         FractionBox["y", "z"]}], 
        RowBox[{"1", "+", "y"}], "0", "1", "0", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"x", " ", "z"}]], "+", 
         FractionBox["1", 
          RowBox[{"x", " ", "y", " ", "z"}]]}], 
        RowBox[{
         FractionBox["1", "x"], "+", 
         FractionBox["1", 
          RowBox[{"x", " ", "y"}]], "+", 
         FractionBox["1", 
          RowBox[{"x", " ", "y", " ", "z"}]], "+", "z", "+", 
         RowBox[{"y", " ", "z"}]}], 
        RowBox[{
         FractionBox["1", "x"], "+", 
         FractionBox["y", "x"], "+", 
         RowBox[{"y", " ", "z"}], "+", 
         RowBox[{
          SuperscriptBox["y", "2"], " ", "z"}]}]},
       {
        RowBox[{
         FractionBox["1", 
          RowBox[{"y", " ", 
           SuperscriptBox["z", "2"]}]], "+", 
         FractionBox["1", 
          RowBox[{"x", " ", "y", " ", 
           SuperscriptBox["z", "2"]}]], "+", 
         FractionBox["1", "z"], "+", 
         FractionBox["x", "z"]}], 
        RowBox[{"1", "+", "x"}], "0", "0", "1", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"y", " ", "z"}]], "+", 
         FractionBox["1", 
          RowBox[{"x", " ", "y", " ", "z"}]]}], 
        RowBox[{
         FractionBox["1", "y"], "+", 
         FractionBox["1", 
          RowBox[{"x", " ", "y"}]], "+", "z", "+", 
         RowBox[{"x", " ", "z"}]}], 
        RowBox[{"1", "+", 
         FractionBox["1", "x"], "+", 
         FractionBox["1", 
          RowBox[{"x", " ", "y", " ", "z"}]], "+", 
         RowBox[{"y", " ", "z"}], "+", 
         RowBox[{"x", " ", "y", " ", "z"}]}]},
       {
        RowBox[{
         FractionBox["1", 
          RowBox[{"x", " ", "y", " ", 
           SuperscriptBox["z", "2"]}]], "+", 
         FractionBox["1", 
          RowBox[{"x", " ", "y", " ", "z"}]]}], "0", "0", "0", "0", "1", "0", 
        "0"},
       {
        RowBox[{
         FractionBox["1", 
          RowBox[{"x", " ", 
           SuperscriptBox["z", "2"]}]], "+", 
         FractionBox["1", 
          RowBox[{"x", " ", "y", " ", 
           SuperscriptBox["z", "2"]}]]}], "0", "0", "0", "0", "0", "1", "0"},
       {
        RowBox[{
         FractionBox["1", 
          RowBox[{"y", " ", 
           SuperscriptBox["z", "2"]}]], "+", 
         FractionBox["1", 
          RowBox[{"x", " ", "y", " ", 
           SuperscriptBox["z", "2"]}]]}], "0", "0", "0", "0", "0", "0", "1"}
      },
      GridBoxAlignment->{
       "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
        "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}], ";"}]], "Input",
 CellChangeTimes->{{3.780623889607295*^9, 3.7806238956386967`*^9}},
 CellLabel->"In[84]:=",ExpressionUUID->"f79ceea5-c728-4a46-8d3e-b606c07a12a5"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"deformed$3FWW", "=", 
   RowBox[{
    RowBox[{"cliffordCircuitShift", ".", "sigma3FWW", ".", "rearrangement"}], 
    "//", "pmod2"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"%", "//", "display2"}]}], "Input",
 CellChangeTimes->{{3.7806238238655643`*^9, 3.78062384224803*^9}, {
  3.780624502543336*^9, 3.7806245290091105`*^9}},
 CellLabel->"In[85]:=",ExpressionUUID->"973fea8e-1fd9-4562-a0da-00ef6aa3893e"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"\<\"\\\\\"\>", "1", "2", "3", "4", "5", "6", "7", "8"},
     {"1", "0", "0", "0", "0", "1", "0", "0", "0"},
     {"2", "0", "0", "0", "1", "0", "0", "0", "0"},
     {"3", "0", "0", 
      RowBox[{"x", " ", "y"}], "0", "0", "0", "0", "0"},
     {"4", "0", "0", "0", "0", "0", "0", 
      RowBox[{"1", "+", "z", "+", 
       RowBox[{"x", " ", "y", " ", "z"}], "+", 
       RowBox[{"x", " ", "y", " ", 
        SuperscriptBox["z", "2"]}]}], "0"},
     {"5", "0", "0", "0", "0", "0", "0", 
      RowBox[{"1", "+", "x", "+", 
       FractionBox["1", "y"], "+", 
       FractionBox["x", "y"], "+", 
       RowBox[{
        SuperscriptBox["x", "2"], " ", "z"}], "+", 
       RowBox[{"x", " ", "y", " ", "z"}], "+", 
       RowBox[{
        SuperscriptBox["x", "2"], " ", "y", " ", "z"}]}], 
      RowBox[{"y", "+", 
       FractionBox["z", "y"], "+", 
       RowBox[{"x", " ", 
        SuperscriptBox["y", "2"], " ", "z"}], "+", 
       RowBox[{"x", " ", 
        SuperscriptBox["z", "2"]}]}]},
     {"6", "0", "0", "0", "0", "0", "1", "0", "0"},
     {"1", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"2", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"3", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"4", "0", "0", "0", "0", "0", "0", 
      RowBox[{"x", "+", 
       FractionBox["z", "x"], "+", 
       RowBox[{
        SuperscriptBox["x", "2"], " ", "y", " ", "z"}], "+", 
       RowBox[{"y", " ", 
        SuperscriptBox["z", "2"]}]}], 
      RowBox[{"z", "+", 
       FractionBox["z", "x"], "+", 
       FractionBox[
        RowBox[{"y", " ", "z"}], "x"], "+", 
       RowBox[{"y", " ", 
        SuperscriptBox["z", "2"]}], "+", 
       RowBox[{"x", " ", "y", " ", 
        SuperscriptBox["z", "2"]}], "+", 
       RowBox[{
        SuperscriptBox["y", "2"], " ", 
        SuperscriptBox["z", "2"]}], "+", 
       RowBox[{"x", " ", 
        SuperscriptBox["y", "2"], " ", 
        SuperscriptBox["z", "2"]}]}]},
     {"5", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"1", "+", "z", "+", 
       RowBox[{"x", " ", "y", " ", "z"}], "+", 
       RowBox[{"x", " ", "y", " ", 
        SuperscriptBox["z", "2"]}]}]},
     {"6", "0", "0", "0", "0", "0", "0", "0", "0"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.780623834930373*^9, 3.7806238426742387`*^9}, 
   3.780623905749542*^9, 3.780624529410287*^9, 3.78062593638345*^9, 
   3.7807669235111966`*^9, 3.7807671275838823`*^9, 3.7807671585245485`*^9, 
   3.7807672128010426`*^9, 3.780770813969734*^9, 3.7808528127470474`*^9, 
   3.780852903202648*^9, 3.780852989193485*^9, 3.783277848450977*^9},
 CellLabel->
  "Out[86]//MatrixForm=",ExpressionUUID->"1a048954-333d-475a-b0fc-\
af22d27417b9"]
}, Open  ]],

Cell["\<\
We obtain a separator that is Clifford-circuit equivalent to the \
three-fermion Walker-Wang model.\
\>", "Text",
 CellChangeTimes->{{3.780624372201138*^9, 
  3.780624448985377*^9}},ExpressionUUID->"eb4dec51-0709-436f-8336-\
d2c6d9ee56c0"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"s9", "=", 
   RowBox[{"deformed$3FWW", "[", 
    RowBox[{"[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"4", ",", "5", ",", "10", ",", "11"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"7", ",", "8"}], "}"}]}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"display2", "[", "s9", "]"}]}], "Input",
 CellChangeTimes->{{3.780624494690254*^9, 3.780624500199904*^9}, {
  3.780624532046486*^9, 3.780624554726403*^9}},
 CellLabel->"In[87]:=",ExpressionUUID->"f2995614-0f7d-4d40-a0c2-6a38385768a5"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"\<\"\\\\\"\>", "1", "2"},
     {"1", 
      RowBox[{"1", "+", "z", "+", 
       RowBox[{"x", " ", "y", " ", "z"}], "+", 
       RowBox[{"x", " ", "y", " ", 
        SuperscriptBox["z", "2"]}]}], "0"},
     {"2", 
      RowBox[{"1", "+", "x", "+", 
       FractionBox["1", "y"], "+", 
       FractionBox["x", "y"], "+", 
       RowBox[{
        SuperscriptBox["x", "2"], " ", "z"}], "+", 
       RowBox[{"x", " ", "y", " ", "z"}], "+", 
       RowBox[{
        SuperscriptBox["x", "2"], " ", "y", " ", "z"}]}], 
      RowBox[{"y", "+", 
       FractionBox["z", "y"], "+", 
       RowBox[{"x", " ", 
        SuperscriptBox["y", "2"], " ", "z"}], "+", 
       RowBox[{"x", " ", 
        SuperscriptBox["z", "2"]}]}]},
     {"1", 
      RowBox[{"x", "+", 
       FractionBox["z", "x"], "+", 
       RowBox[{
        SuperscriptBox["x", "2"], " ", "y", " ", "z"}], "+", 
       RowBox[{"y", " ", 
        SuperscriptBox["z", "2"]}]}], 
      RowBox[{"z", "+", 
       FractionBox["z", "x"], "+", 
       FractionBox[
        RowBox[{"y", " ", "z"}], "x"], "+", 
       RowBox[{"y", " ", 
        SuperscriptBox["z", "2"]}], "+", 
       RowBox[{"x", " ", "y", " ", 
        SuperscriptBox["z", "2"]}], "+", 
       RowBox[{
        SuperscriptBox["y", "2"], " ", 
        SuperscriptBox["z", "2"]}], "+", 
       RowBox[{"x", " ", 
        SuperscriptBox["y", "2"], " ", 
        SuperscriptBox["z", "2"]}]}]},
     {"2", "0", 
      RowBox[{"1", "+", "z", "+", 
       RowBox[{"x", " ", "y", " ", "z"}], "+", 
       RowBox[{"x", " ", "y", " ", 
        SuperscriptBox["z", "2"]}]}]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.7806245551468525`*^9, 3.7806259364745374`*^9, 
  3.780766923696122*^9, 3.780767158574955*^9, 3.7807672128479247`*^9, 
  3.7807708140017376`*^9, 3.7808528127782974`*^9, 3.780852903233904*^9, 
  3.780852989229766*^9, 3.7832778484709826`*^9},
 CellLabel->
  "Out[88]//MatrixForm=",ExpressionUUID->"9b81c825-de1e-4472-8f88-\
0a78d3ce555b"]
}, Open  ]],

Cell["\<\
According to the definition in the main text, we should take a smaller \
translation group along z-direction.\
\>", "Text",
 CellChangeTimes->{{3.7806246053535814`*^9, 
  3.7806246582682405`*^9}},ExpressionUUID->"6ad086b7-04ad-4113-add3-\
c235e9a2100a"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"B$generator$p2", "=", 
   RowBox[{"Coefficient", "[", 
    RowBox[{
     RowBox[{"s9", "~", "coarseGrain", "~", 
      RowBox[{"{", 
       RowBox[{"z", ",", "2"}], "}"}]}], ",", "z"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"symprod", "[", 
    RowBox[{"B$generator$p2", ",", "B$generator$p2"}], "]"}], "//", "Det"}], "//",
   "pmod2"}]}], "Input",
 CellChangeTimes->{{3.7806247351914015`*^9, 3.780624779656188*^9}},
 CellLabel->"In[89]:=",ExpressionUUID->"23d76d8c-6bdf-4839-a044-434a20a6be4a"],

Cell[BoxData["1"], "Output",
 CellChangeTimes->{{3.7806247640242825`*^9, 3.780624779934683*^9}, 
   3.7806259365453415`*^9, 3.7807669241817307`*^9, 3.7807671586062155`*^9, 
   3.780767212885374*^9, 3.78077081409772*^9, 3.780852812816112*^9, 
   3.7808529032716675`*^9, 3.78085298929228*^9, 3.7832778485508804`*^9},
 CellLabel->"Out[90]=",ExpressionUUID->"44159ab0-bd88-48c3-bb01-bfff63de1de2"]
}, Open  ]],

Cell["\<\
Since the determinant of the commutation relation among the top-operators of \
the separator is nonzero, there is no need to look at the flipper (or a full \
QCA) to find an antihermitian form; the symprod we just computed is a \
legitimate antihermitian form. Next, we apply some column operation to the \
antihermitian form\
\>", "Text",
 CellChangeTimes->{{3.7806247813375664`*^9, 3.780624890129543*^9}, {
  3.7806251170246816`*^9, 
  3.780625159847088*^9}},ExpressionUUID->"79f79664-0f6e-42b5-a57a-\
a1e931b16031"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"rearr1$p2", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       FractionBox[
        RowBox[{"1", "+", "x", "+", "y", "+", 
         RowBox[{"x", " ", "y"}]}], 
        RowBox[{"x", " ", "y"}]], ",", 
       FractionBox[
        RowBox[{"1", "+", 
         RowBox[{"x", " ", "y"}], "+", 
         SuperscriptBox["y", "2"], "+", 
         RowBox[{"x", " ", 
          SuperscriptBox["y", "3"]}]}], 
        RowBox[{"x", " ", 
         SuperscriptBox["y", "2"]}]], ",", 
       FractionBox["1", 
        RowBox[{"x", " ", "y"}]], ",", 
       FractionBox["1", 
        RowBox[{"x", " ", 
         SuperscriptBox["y", "2"]}]]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"x", "+", "y", "+", 
        RowBox[{"x", " ", "y"}]}], ",", 
       FractionBox[
        RowBox[{"1", "+", 
         RowBox[{"x", " ", "y"}], "+", 
         SuperscriptBox["y", "2"], "+", 
         RowBox[{"x", " ", 
          SuperscriptBox["y", "3"]}]}], "y"], ",", "1", ",", 
       FractionBox["1", "y"]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       FractionBox["1", "y"], ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       FractionBox["1", "y"], ",", "0", ",", 
       FractionBox["1", "y"]}], "}"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Det", "[", "rearr1$p2", "]"}]}], "Input",
 CellChangeTimes->{{3.7806251026049976`*^9, 3.780625108544696*^9}},
 CellLabel->"In[91]:=",ExpressionUUID->"145bdef2-1d1b-468a-aa55-a0feb410d03d"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox["1", 
   RowBox[{"x", " ", 
    SuperscriptBox["y", "3"]}]]}]], "Output",
 CellChangeTimes->{3.780625108973955*^9, 3.7806259369701176`*^9, 
  3.7807671731121407`*^9, 3.7807672129166527`*^9, 3.7807708141377606`*^9, 
  3.780852812847376*^9, 3.780852903288501*^9, 3.7808529893300486`*^9, 
  3.7832778485659027`*^9},
 CellLabel->"Out[92]=",ExpressionUUID->"3d016868-41d6-4915-a05a-8fada79b8348"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"B$generator$p2", ".", "rearr1$p2"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"symprod", "[", 
     RowBox[{"%", ",", "%"}], "]"}], "//", "pmod2"}], "//", "Expand"}], "//", 
  "MatrixForm"}]}], "Input",
 CellChangeTimes->{{3.780624978095894*^9, 3.780624994727009*^9}, {
  3.780625169641794*^9, 3.7806251705503073`*^9}, {3.7807710439974303`*^9, 
  3.78077105048485*^9}},
 CellLabel->"In[93]:=",ExpressionUUID->"816864fa-1975-4bae-ac32-fef9295e7edd"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{
       FractionBox["1", "x"], "+", "x"}], 
      RowBox[{"1", "+", 
       FractionBox["1", "x"], "+", "x", "+", 
       FractionBox["1", "y"], "+", 
       FractionBox["1", 
        RowBox[{"x", " ", "y"}]], "+", "y", "+", 
       RowBox[{"x", " ", "y"}]}], "0", "0"},
     {
      RowBox[{"1", "+", 
       FractionBox["1", "x"], "+", "x", "+", 
       FractionBox["1", "y"], "+", 
       FractionBox["1", 
        RowBox[{"x", " ", "y"}]], "+", "y", "+", 
       RowBox[{"x", " ", "y"}]}], 
      RowBox[{
       FractionBox["1", "x"], "+", "x", "+", 
       FractionBox["1", 
        RowBox[{"x", " ", 
         SuperscriptBox["y", "2"]}]], "+", 
       RowBox[{"x", " ", 
        SuperscriptBox["y", "2"]}]}], "0", "0"},
     {"0", "0", "0", "1"},
     {"0", "0", "1", "0"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.7806249950122585`*^9, 3.780625081596688*^9, 3.780625171698831*^9, 
   3.7806259371823635`*^9, 3.780766924482645*^9, {3.780767159110629*^9, 
   3.780767175164565*^9}, 3.780767213016919*^9, 3.7807708142417245`*^9, 
   3.780771050876659*^9, 3.780852812916383*^9, 3.780852903402894*^9, 
   3.7808529893613195`*^9, 3.7832778486369*^9},
 CellLabel->
  "Out[94]//MatrixForm=",ExpressionUUID->"ca8f679a-cc76-4c85-9a0d-\
28374ca0ebd7"]
}, Open  ]],

Cell["\<\
To proceed, let us take an even smaller translation group along y-direction.\
\>", "Text",
 CellChangeTimes->{{3.7806251959222546`*^9, 
  3.7806252117822733`*^9}},ExpressionUUID->"3da864e5-f54c-4b8e-8acd-\
fd1b8fd3197c"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"B$generator$p2$y2", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"B$generator$p2", ".", "rearr1$p2"}], ")"}], "~", "coarseGrain",
      "~", 
     RowBox[{"{", 
      RowBox[{"y", ",", "2"}], "}"}]}], "//", "pmod2"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"symprod", "[", 
     RowBox[{"B$generator$p2$y2", ",", "B$generator$p2$y2"}], "]"}], "//", 
    "pmod2"}], "//", "Expand"}], "//", "MatrixForm"}]}], "Input",
 CellChangeTimes->{{3.7806252186117516`*^9, 3.780625227511446*^9}, {
  3.7806253271948137`*^9, 3.780625367400633*^9}, {3.780771036417183*^9, 
  3.780771039630054*^9}},
 CellLabel->"In[95]:=",ExpressionUUID->"dfb2f469-ba7e-46b3-9d04-86af2b24b22e"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{
       FractionBox["1", "x"], "+", "x"}], "0", 
      RowBox[{"1", "+", 
       FractionBox["1", "x"], "+", "x"}], 
      RowBox[{"1", "+", 
       FractionBox["1", "x"], "+", "y", "+", 
       RowBox[{"x", " ", "y"}]}], "0", "0", "0", "0"},
     {"0", 
      RowBox[{
       FractionBox["1", "x"], "+", "x"}], 
      RowBox[{"1", "+", "x", "+", 
       FractionBox["1", "y"], "+", 
       FractionBox["1", 
        RowBox[{"x", " ", "y"}]]}], 
      RowBox[{"1", "+", 
       FractionBox["1", "x"], "+", "x"}], "0", "0", "0", "0"},
     {
      RowBox[{"1", "+", 
       FractionBox["1", "x"], "+", "x"}], 
      RowBox[{"1", "+", 
       FractionBox["1", "x"], "+", "y", "+", 
       RowBox[{"x", " ", "y"}]}], 
      RowBox[{
       FractionBox["1", "x"], "+", "x", "+", 
       FractionBox["1", 
        RowBox[{"x", " ", "y"}]], "+", 
       RowBox[{"x", " ", "y"}]}], "0", "0", "0", "0", "0"},
     {
      RowBox[{"1", "+", "x", "+", 
       FractionBox["1", "y"], "+", 
       FractionBox["1", 
        RowBox[{"x", " ", "y"}]]}], 
      RowBox[{"1", "+", 
       FractionBox["1", "x"], "+", "x"}], "0", 
      RowBox[{
       FractionBox["1", "x"], "+", "x", "+", 
       FractionBox["1", 
        RowBox[{"x", " ", "y"}]], "+", 
       RowBox[{"x", " ", "y"}]}], "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "1", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "1"},
     {"0", "0", "0", "0", "1", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "1", "0", "0"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.7806253545218525`*^9, 3.7806253678702765`*^9}, 
   3.780625937435565*^9, 3.7807669249677944`*^9, {3.7807671603959117`*^9, 
   3.7807671775071793`*^9}, 3.7807672130980387`*^9, 3.7807708143537426`*^9, 
   3.7807710406145515`*^9, 3.7808528130101643`*^9, 3.7808529035187836`*^9, 
   3.780852989477218*^9, 3.7832778486998763`*^9},
 CellLabel->
  "Out[96]//MatrixForm=",ExpressionUUID->"e712445d-bc4e-4f67-97d1-\
922e76c3c0bb"]
}, Open  ]],

Cell["And then we apply some column operation.", "Text",
 CellChangeTimes->{{3.7806254612749205`*^9, 
  3.7806254697626147`*^9}},ExpressionUUID->"5a97081a-01e1-4cf0-b9bf-\
3f01aee5b26d"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"rearr2$p2", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"1", "+", "x"}], ",", "1", ",", "1", ",", "x", ",", "0", ",", 
       "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", "1", ",", 
       RowBox[{"1", "+", "x"}], ",", "x", ",", "0", ",", "0", ",", "0", ",", 
       "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"1", "+", "x"}], ",", "0", ",", "0", ",", "x", ",", "0", ",", 
       "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "1", ",", 
       RowBox[{"1", "+", "x"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0", ",", 
       "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", 
       "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", 
       "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "1"}], "}"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Det", "[", "rearr2$p2", "]"}]}], "Input",
 CellChangeTimes->{{3.780625418437782*^9, 3.7806254364068875`*^9}},
 CellLabel->"In[97]:=",ExpressionUUID->"e4212779-2d44-4b3e-80ed-abca6c4b1e19"],

Cell[BoxData[
 RowBox[{"-", 
  SuperscriptBox["x", "2"]}]], "Output",
 CellChangeTimes->{{3.7806254367920666`*^9, 3.780625441433049*^9}, 
   3.780625937506405*^9, 3.780767182511216*^9, 3.7807672131449127`*^9, 
   3.7807708143937263`*^9, 3.7808528130323315`*^9, 3.7808529035500402`*^9, 
   3.7808529895084724`*^9, 3.7832778487169027`*^9},
 CellLabel->"Out[98]=",ExpressionUUID->"3763cb98-cca2-4270-a761-55665d0dd3cf"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"B$generator$p2$y2", ".", "rearr2$p2"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"symprod", "[", 
     RowBox[{"%", ",", "%"}], "]"}], "//", "pmod2"}], "//", "Expand"}], "//", 
  "MatrixForm"}]}], "Input",
 CellChangeTimes->{{3.7806252630715094`*^9, 3.7806252969151297`*^9}, {
  3.780625378911481*^9, 3.78062538346594*^9}, {3.780625446389793*^9, 
  3.7806254492177124`*^9}, {3.780771020157802*^9, 3.7807710298480988`*^9}},
 CellLabel->"In[99]:=",ExpressionUUID->"49724d74-ff8d-46bc-9ecd-5b5d879f469e"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{
       FractionBox["1", "x"], "+", "x"}], "1", "0", 
      RowBox[{"1", "+", "x", "+", "y", "+", 
       RowBox[{"x", " ", "y"}]}], "0", "0", "0", "0"},
     {"1", 
      RowBox[{
       FractionBox["1", "y"], "+", "y"}], 
      RowBox[{"1", "+", "x", "+", "y", "+", 
       RowBox[{"x", " ", "y"}]}], "0", "0", "0", "0", "0"},
     {"0", 
      RowBox[{"1", "+", 
       FractionBox["1", "x"], "+", 
       FractionBox["1", "y"], "+", 
       FractionBox["1", 
        RowBox[{"x", " ", "y"}]]}], 
      RowBox[{
       FractionBox["1", "x"], "+", "x"}], "1", "0", "0", "0", "0"},
     {
      RowBox[{"1", "+", 
       FractionBox["1", "x"], "+", 
       FractionBox["1", "y"], "+", 
       FractionBox["1", 
        RowBox[{"x", " ", "y"}]]}], "0", "1", 
      RowBox[{
       FractionBox["1", "y"], "+", "y"}], "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "1", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "1"},
     {"0", "0", "0", "0", "1", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "1", "0", "0"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.780625297277422*^9, 3.7806254503151627`*^9, 3.780625937759408*^9, 
   3.7807669251369286`*^9, {3.780767160904887*^9, 3.7807672132493434`*^9}, 
   3.780770814505727*^9, {3.780771025372308*^9, 3.780771030240058*^9}, 
   3.780852813116682*^9, 3.7808529036659374`*^9, 3.7808529895931587`*^9, 
   3.7832778487768774`*^9},
 CellLabel->
  "Out[100]//MatrixForm=",ExpressionUUID->"3e6360ff-3106-49dc-ba5c-\
cda410e2d661"]
}, Open  ]],

Cell["\<\
This is exactly the same antihermitian matrix that we have seen above, with \
two extra hyperbolic planes. Therefore, the boundary algebras are isomorphic, \
and the Hamiltonian of [Burnell,Chen,Fidkowski,Vishwanath, arXiv:1302.7072] \
is the equivalent up to a Clifford circuit to the Hamiltonian constructed \
following [Chong, Senthil, arXiv.1302.6234]. The Clifford QCA that \
disentangle them have to be equivalent.\
\>", "Text",
 CellChangeTimes->{{3.780625456611252*^9, 3.780625544599703*^9}, {
  3.7806255878488903`*^9, 3.780625709633849*^9}, {3.780625803186293*^9, 
  3.7806258302077556`*^9}},ExpressionUUID->"2b693f2f-13d5-4761-953e-\
e52e7a0f8f65"]
}, Open  ]]
}, Open  ]]
},
WindowToolbars->{},
WindowSize->{1500, 957},
WindowMargins->{{Automatic, 1026}, {Automatic, 301}},
PrivateNotebookOptions->{"VersionedStylesheet"->{"Default.nb"[8.] -> False}},
Magnification:>1.25 Inherited,
FrontEndVersion->"11.3 for Microsoft Windows (64-bit) (March 6, 2018)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[557, 20, 225, 4, 43, "Text",ExpressionUUID->"7d717d32-ac52-4056-ac81-dfbeb1437cfa"],
Cell[CellGroupData[{
Cell[807, 28, 150, 3, 83, "Section",ExpressionUUID->"724cd85f-985f-4007-a3d5-4e66c5b3d185"],
Cell[960, 33, 1027, 18, 99, "Text",ExpressionUUID->"221752d2-4131-4c1b-829c-0cb9ffa32d97"],
Cell[CellGroupData[{
Cell[2012, 55, 212, 3, 67, "Subsection",ExpressionUUID->"53a11ead-c94f-480c-926b-8cabfb072fa2"],
Cell[2227, 60, 270, 5, 35, "Input",ExpressionUUID->"3ea77d3b-d2c2-4c53-b391-caf590cf57d8"],
Cell[2500, 67, 441, 8, 35, "Input",ExpressionUUID->"f9019fce-5bf8-4d52-8aeb-15f0d33b996f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[2978, 80, 162, 3, 67, "Subsection",ExpressionUUID->"3c171083-a216-42d3-a1f6-ab97c40ed3a5"],
Cell[3143, 85, 1778, 44, 132, "Input",ExpressionUUID->"60ede5cf-fcef-410d-967a-74a6a79000aa"],
Cell[4924, 131, 1456, 31, 84, "Input",ExpressionUUID->"b22b1de2-ae44-41f3-8860-8bb209e4d3be"],
Cell[6383, 164, 293, 6, 35, "Input",ExpressionUUID->"6a9b8797-1220-467c-9ca9-796088e20212"]
}, Open  ]],
Cell[CellGroupData[{
Cell[6713, 175, 521, 10, 134, "Subsection",ExpressionUUID->"199b92a1-8dd0-423e-ac78-5957c1e002b6"],
Cell[7237, 187, 1212, 25, 62, "Input",ExpressionUUID->"a54ab98d-f5aa-46fe-bb08-cf1ba5fb2bc7"],
Cell[8452, 214, 441, 8, 35, "Input",ExpressionUUID->"f505ca3b-3361-4f1b-95b8-98edefd11b1f"],
Cell[8896, 224, 864, 25, 60, "Input",ExpressionUUID->"f49e5f03-aa25-4cd3-abc8-1a5d3967e456"]
}, Open  ]],
Cell[CellGroupData[{
Cell[9797, 254, 323, 5, 67, "Subsection",ExpressionUUID->"51554d27-5fc2-47ed-82b2-4bf2196770ab"],
Cell[10123, 261, 4768, 107, 372, "Input",ExpressionUUID->"976a7030-c808-492a-a809-9618dfae812f"],
Cell[14894, 370, 1697, 38, 204, "Input",ExpressionUUID->"06bf8e21-8795-45ec-8a69-e137d52a8cf2"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[16640, 414, 166, 3, 83, "Section",ExpressionUUID->"83701168-4efe-4afc-a0a7-c0ca7e29f1fe"],
Cell[16809, 419, 1872, 29, 265, "Text",ExpressionUUID->"2e8e42a7-6417-436c-8353-c4071dff8b54"]
}, Open  ]],
Cell[CellGroupData[{
Cell[18718, 453, 554, 9, 83, "Section",ExpressionUUID->"8aeed3df-d49d-4947-bafa-1eb30579d586"],
Cell[CellGroupData[{
Cell[19297, 466, 235, 4, 67, "Subsection",ExpressionUUID->"25940784-79f7-4784-a355-cc8eaacea0ca"],
Cell[19535, 472, 1092, 25, 123, "Input",ExpressionUUID->"e2feebd5-d829-41c0-9165-2bc783ff05a3"],
Cell[CellGroupData[{
Cell[20652, 501, 354, 6, 35, "Input",ExpressionUUID->"4ff1bf33-5e29-4122-a1f5-3ec581934c59"],
Cell[21009, 509, 1032, 18, 40, "Output",ExpressionUUID->"2aa44b9a-8240-4031-bab0-6964a0256fbb"]
}, Open  ]],
Cell[22056, 530, 224, 5, 43, "Text",ExpressionUUID->"7b7f296e-eeb6-4267-8b2a-3dc71ba4bd27"]
}, Open  ]],
Cell[CellGroupData[{
Cell[22317, 540, 164, 3, 67, "Subsection",ExpressionUUID->"d62b26bd-287b-4b10-b81c-2a2b98802371"],
Cell[22484, 545, 338, 7, 71, "Text",ExpressionUUID->"32890b09-46bb-4365-b685-d7bcb0e5e295"],
Cell[CellGroupData[{
Cell[22847, 556, 1735, 50, 146, "Input",ExpressionUUID->"703bdc6e-65f6-447c-844e-ee5e7deba844"],
Cell[24585, 608, 760, 14, 40, "Output",ExpressionUUID->"f77aa935-7cd8-468d-9fff-90ae96938655"],
Cell[25348, 624, 2078, 54, 123, "Output",ExpressionUUID->"2d974424-f060-4364-8614-21d4401f2c57"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[27475, 684, 253, 4, 67, "Subsection",ExpressionUUID->"c85f74d0-9394-4b95-88f2-e2a1e8f88789"],
Cell[CellGroupData[{
Cell[27753, 692, 441, 10, 35, "Input",ExpressionUUID->"46cfd91e-386e-4d24-9a61-8be0e7d1bad8"],
Cell[28197, 704, 2390, 64, 44, "Output",ExpressionUUID->"22e71740-ac1b-40b7-8264-632cb3b7e2d5"]
}, Open  ]],
Cell[30602, 771, 569, 10, 71, "Text",ExpressionUUID->"1cbdb0e0-5e3b-4a98-937e-124f453cbbb8"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[31220, 787, 293, 4, 83, "Section",ExpressionUUID->"020dc12a-6ac6-4dce-8626-207ec9a3e291"],
Cell[31516, 793, 4001, 119, 162, "Input",ExpressionUUID->"89f6f235-4230-47bc-a89a-7d51b74fa8b8"],
Cell[CellGroupData[{
Cell[35542, 916, 381, 10, 35, "Input",ExpressionUUID->"9aa1a802-83b9-4c9b-8156-56d75c15b7d6"],
Cell[35926, 928, 602, 8, 40, "Output",ExpressionUUID->"c0edc0cc-50ba-456e-a7d1-aa59e8082fef"]
}, Open  ]],
Cell[CellGroupData[{
Cell[36565, 941, 270, 5, 35, "Input",ExpressionUUID->"57ff2e03-d0ae-42de-863b-061d04191686"],
Cell[36838, 948, 1201, 30, 117, "Output",ExpressionUUID->"905db80d-b63f-456d-9e79-bb1c1623222a"]
}, Open  ]],
Cell[38054, 981, 651, 11, 71, "Text",ExpressionUUID->"2b277793-d6d0-49f9-9a3a-c49b1a81b11e"],
Cell[CellGroupData[{
Cell[38730, 996, 1045, 30, 136, "Input",ExpressionUUID->"a7f7865d-2e05-4f26-8758-e33f222c3eff"],
Cell[39778, 1028, 1401, 40, 117, "Output",ExpressionUUID->"385d5230-cf7c-47bf-8560-ead2ccb7b180"],
Cell[41182, 1070, 418, 6, 40, "Output",ExpressionUUID->"27d1ee20-e27e-45cf-846e-a47d45889080"]
}, Open  ]],
Cell[41615, 1079, 273, 6, 43, "Text",ExpressionUUID->"f8daf2c1-4483-4cba-8f06-09b694318d12"],
Cell[CellGroupData[{
Cell[41913, 1089, 502, 13, 77, "Input",ExpressionUUID->"2123eb20-19c9-4ab1-8b08-bc15b31d9c48"],
Cell[42418, 1104, 1523, 42, 99, "Output",ExpressionUUID->"44c18bcf-183d-4f43-beb0-d32c0e8dadbf"]
}, Open  ]],
Cell[43956, 1149, 206, 3, 43, "Text",ExpressionUUID->"5c1f0521-5851-4cab-8243-02bebdc4e158"],
Cell[CellGroupData[{
Cell[44187, 1156, 199, 3, 35, "Input",ExpressionUUID->"57007f34-107f-40c0-9b54-06f00cdb63c2"],
Cell[44389, 1161, 434, 7, 40, "Output",ExpressionUUID->"783aae30-6c62-4466-8972-8ff380dcb747"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[44872, 1174, 334, 5, 83, "Section",ExpressionUUID->"66109aaa-a8d4-45ed-8f68-a64b512f854a"],
Cell[45209, 1181, 192, 3, 43, "Text",ExpressionUUID->"cd0ce218-0b14-44d4-9be7-0ddf3e7cf09f"],
Cell[CellGroupData[{
Cell[45426, 1188, 115, 1, 67, "Subsection",ExpressionUUID->"162faf12-605c-462b-8036-22f1c09d1457"],
Cell[45544, 1191, 1238, 37, 91, "Input",ExpressionUUID->"32f43cb0-55a7-4d44-8c3d-3dbaae1393ce"],
Cell[CellGroupData[{
Cell[46807, 1232, 431, 7, 35, "Input",ExpressionUUID->"95fd77d6-9746-4f52-a2b3-db9efce9d666"],
Cell[47241, 1241, 877, 13, 40, "Output",ExpressionUUID->"27240e04-f8a0-4bd5-a376-5c5092396939"]
}, Open  ]],
Cell[48133, 1257, 128, 1, 43, "Text",ExpressionUUID->"f7576a7f-47d3-4c7d-8bc6-484a5d6ab8c8"]
}, Open  ]],
Cell[CellGroupData[{
Cell[48298, 1263, 119, 1, 67, "Subsection",ExpressionUUID->"7b11a66d-6f7e-44cd-afeb-87a394891228"],
Cell[CellGroupData[{
Cell[48442, 1268, 431, 8, 60, "Input",ExpressionUUID->"1cdb4df6-8e29-4bb4-ae1b-389459f1466b"],
Cell[48876, 1278, 1817, 44, 141, "Output",ExpressionUUID->"dd52459d-24b8-45ad-801c-d70c02f74219"]
}, Open  ]],
Cell[CellGroupData[{
Cell[50730, 1327, 412, 6, 35, "Input",ExpressionUUID->"85d1631c-1c8d-4fb5-a87b-5b7f5a73648f"],
Cell[51145, 1335, 841, 14, 40, "Output",ExpressionUUID->"8bc4f14d-8210-4236-bb80-7ec171e41ff6"]
}, Open  ]],
Cell[52001, 1352, 134, 1, 43, "Text",ExpressionUUID->"40e41b71-2b1f-4986-98c7-c4d4e80910ef"]
}, Open  ]],
Cell[CellGroupData[{
Cell[52172, 1358, 113, 1, 67, "Subsection",ExpressionUUID->"6d5f8bf6-2155-4b5c-a496-04bed38fdd44"],
Cell[52288, 1361, 316, 5, 71, "Text",ExpressionUUID->"91aa845b-d73a-4f0d-babd-f924ac72c7b5"],
Cell[CellGroupData[{
Cell[52629, 1370, 714, 14, 60, "Input",ExpressionUUID->"108f1ef4-85af-4151-9b77-76a8b23bf51a"],
Cell[53346, 1386, 2064, 56, 144, "Output",ExpressionUUID->"353994b9-4e3e-4ca8-bd5b-468b6f638e8f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[55447, 1447, 318, 6, 35, "Input",ExpressionUUID->"828a7e64-8833-432b-913c-9c20c62d35f9"],
Cell[55768, 1455, 1757, 42, 44, "Output",ExpressionUUID->"eac06625-b1a0-4e50-a88d-e74cb2b068d5"]
}, Open  ]],
Cell[57540, 1500, 369, 7, 43, "Text",ExpressionUUID->"10c756b6-6e38-47fd-aa63-306fedaed1d4"],
Cell[CellGroupData[{
Cell[57934, 1511, 300, 6, 35, "Input",ExpressionUUID->"00863f16-43e5-46b7-9475-a1f48cc727ba"],
Cell[58237, 1519, 1381, 34, 40, "Output",ExpressionUUID->"1f4f5a22-c6af-42c5-adcf-bc0ad8e0d7a3"]
}, Open  ]],
Cell[59633, 1556, 358, 7, 43, "Text",ExpressionUUID->"9e00c8b6-37f7-4cca-9ec9-fdb44ce695ec"],
Cell[59994, 1565, 306, 6, 43, "Text",ExpressionUUID->"c2789c01-fe0b-4435-9f90-877180d0f487"]
}, Open  ]],
Cell[CellGroupData[{
Cell[60337, 1576, 281, 4, 67, "Subsection",ExpressionUUID->"ac27760d-53cd-4b08-b4fd-e9ec7882ebae"],
Cell[60621, 1582, 916, 33, 95, "Input",ExpressionUUID->"1a37e520-558c-4061-bb62-57e9d43d34ff"],
Cell[61540, 1617, 451, 9, 71, "Text",ExpressionUUID->"70052968-f858-4512-8721-9b7d880b11f7"],
Cell[CellGroupData[{
Cell[62016, 1630, 525, 13, 60, "Input",ExpressionUUID->"ba28de66-b9bb-491a-8af9-1ebe405b98d4"],
Cell[62544, 1645, 1790, 53, 100, "Output",ExpressionUUID->"80d8631c-e6ab-4050-a753-7235060cc0a1"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[64383, 1704, 180, 3, 67, "Subsection",ExpressionUUID->"b4bdf28c-16cc-4244-80e4-913b630c1849"],
Cell[CellGroupData[{
Cell[64588, 1711, 902, 20, 156, "Input",ExpressionUUID->"2edc77e1-cda7-453a-bcac-cb37db6798cb"],
Cell[65493, 1733, 774, 14, 40, "Output",ExpressionUUID->"50143515-d002-4f5d-982c-095c98ee0373"],
Cell[66270, 1749, 774, 14, 40, "Output",ExpressionUUID->"a2704059-125e-490d-b72c-3c0b5850e43a"],
Cell[67047, 1765, 780, 14, 40, "Output",ExpressionUUID->"81c81591-2a2e-4009-b1a5-2db80af91376"],
Cell[67830, 1781, 777, 14, 40, "Output",ExpressionUUID->"bfc70dfd-49e4-4dbe-972d-0053b19e83ea"],
Cell[68610, 1797, 848, 16, 40, "Output",ExpressionUUID->"2a03e8b0-890b-4a0d-8752-d8f597ae3624"],
Cell[69461, 1815, 848, 16, 40, "Output",ExpressionUUID->"37f95e97-32cf-4ce8-a996-b8613eb0d4bd"]
}, Open  ]],
Cell[70324, 1834, 962, 14, 154, "Text",ExpressionUUID->"997927cd-577d-490d-b094-87093d4f3d8e"],
Cell[CellGroupData[{
Cell[71311, 1852, 983, 27, 108, "Input",ExpressionUUID->"eddac554-df0a-4981-818a-0474f54fc877"],
Cell[72297, 1881, 962, 18, 40, "Output",ExpressionUUID->"e5b35b12-6305-48fb-913f-f58c1105140f"],
Cell[73262, 1901, 641, 9, 40, "Output",ExpressionUUID->"ef5052ee-520e-4021-9d32-ea2c23f04d10"],
Cell[73906, 1912, 2057, 60, 64, "Output",ExpressionUUID->"9c1628fc-ba39-4bcd-a2a2-6b1c3da98bb1"],
Cell[75966, 1974, 818, 16, 44, "Output",ExpressionUUID->"7b68ce2b-04d5-47fe-8933-65027035f684"]
}, Open  ]],
Cell[76799, 1993, 178, 4, 43, "Text",ExpressionUUID->"ba0413fd-41b2-4b30-9dab-3563e556b46e"],
Cell[CellGroupData[{
Cell[77002, 2001, 603, 18, 62, "Input",ExpressionUUID->"e7b2140a-ddb2-4bba-90f0-8c38fb77b231"],
Cell[77608, 2021, 696, 10, 40, "Output",ExpressionUUID->"b69483d3-ac71-408e-ae5a-5654cbfa9f7b"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[78353, 2037, 230, 4, 67, "Subsection",ExpressionUUID->"35d105a9-9e87-4d5f-95d7-5d6d4e3ee41a"],
Cell[78586, 2043, 554, 14, 35, "Input",ExpressionUUID->"d0177d9a-5578-4eec-a1ee-f7fb94447d5c"],
Cell[79143, 2059, 2045, 53, 176, "Input",ExpressionUUID->"9faf556c-efc4-407d-bca8-94ea17ceb30d"],
Cell[81191, 2114, 529, 11, 43, "Text",ExpressionUUID->"da4cf066-4033-4768-80f7-48c13c054595"],
Cell[CellGroupData[{
Cell[81745, 2129, 780, 20, 108, "Input",ExpressionUUID->"dcef22ff-7470-4edf-bd30-298331988b01"],
Cell[82528, 2151, 1275, 28, 60, "Output",ExpressionUUID->"ba505f2f-4a55-43c7-922a-3857471e7995"],
Cell[83806, 2181, 794, 13, 58, "Output",ExpressionUUID->"4f10b2b3-fbd0-4d2c-a7ba-a6d6a3b8a52e"],
Cell[84603, 2196, 794, 13, 58, "Output",ExpressionUUID->"aff79a77-1c9b-4785-8e8f-563a195543d0"],
Cell[85400, 2211, 794, 13, 58, "Output",ExpressionUUID->"13dad8af-9c18-433f-ad55-a7e8823388a5"]
}, Open  ]],
Cell[86209, 2227, 359, 7, 71, "Text",ExpressionUUID->"fa8063df-8045-400d-95d5-48735f2fa5b7"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[86617, 2240, 162, 3, 83, "Section",ExpressionUUID->"084a3288-2931-42e0-bc06-909f628af6c3"],
Cell[86782, 2245, 1151, 17, 182, "Text",ExpressionUUID->"e796f91d-a1a0-4eb8-a6d0-e7f2660c555c"],
Cell[87936, 2264, 1571, 69, 179, "Input",ExpressionUUID->"76d2f9d0-25e5-451b-a6dc-466f55ea0f85"],
Cell[89510, 2335, 919, 37, 91, "Input",ExpressionUUID->"f9511823-4ef3-4efa-9196-22abffdc516c"],
Cell[90432, 2374, 4687, 154, 247, "Input",ExpressionUUID->"a4810c3f-035c-4d3b-8b82-aac7916ead22"],
Cell[95122, 2530, 4140, 125, 226, "Input",ExpressionUUID->"09fae6f5-8001-4921-bd9e-5f1d2538ad0f"],
Cell[CellGroupData[{
Cell[99287, 2659, 1284, 30, 64, "Input",ExpressionUUID->"12a8bff7-9789-416c-a6da-adcbe6d187c6"],
Cell[100574, 2691, 1252, 22, 40, "Output",ExpressionUUID->"2623bba1-8096-4dba-869d-70fcaf540919"]
}, Open  ]],
Cell[101841, 2716, 398, 7, 43, "Text",ExpressionUUID->"cc7b8fad-e2f9-4332-a4c4-364bd49ea91f"],
Cell[102242, 2725, 977, 29, 84, "Input",ExpressionUUID->"13335597-c80e-49c6-990c-5944f3b68e79"],
Cell[CellGroupData[{
Cell[103244, 2758, 217, 3, 35, "Input",ExpressionUUID->"ce2332d2-af49-4ce8-99d9-be119fe9fbc6"],
Cell[103464, 2763, 557, 9, 40, "Output",ExpressionUUID->"d7f0f1ec-c567-47c8-8bcd-3a63dcea0aa2"]
}, Open  ]],
Cell[CellGroupData[{
Cell[104058, 2777, 467, 11, 35, "Input",ExpressionUUID->"d7b2ffc1-7805-4d06-99bf-818f499e84fa"],
Cell[104528, 2790, 605, 9, 40, "Output",ExpressionUUID->"d62059c6-0007-42b2-a532-4e34714f15aa"]
}, Open  ]],
Cell[105148, 2802, 231, 4, 43, "Text",ExpressionUUID->"397aa3b3-b233-4f97-808f-ae059e715215"],
Cell[105382, 2808, 382, 9, 35, "Input",ExpressionUUID->"0a382d4c-2848-4230-bebf-7fb8a2cb59e5"],
Cell[CellGroupData[{
Cell[105789, 2821, 355, 8, 35, "Input",ExpressionUUID->"2c792970-37d1-4b0b-a915-037fbe20e1d4"],
Cell[106147, 2831, 1819, 50, 167, "Output",ExpressionUUID->"ef43ea8d-a492-4e83-b118-519eaaac6f65"]
}, Open  ]],
Cell[107981, 2884, 297, 7, 43, "Text",ExpressionUUID->"e2fa117d-334e-4bbb-843a-d890c12d8723"],
Cell[CellGroupData[{
Cell[108303, 2895, 231, 4, 35, "Input",ExpressionUUID->"291e8556-3f6b-4547-a681-66fa6b9cb772"],
Cell[108537, 2901, 397, 5, 40, "Output",ExpressionUUID->"38efbcea-cc16-492a-9d10-611e3f004c6e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[108971, 2911, 239, 4, 67, "Subsection",ExpressionUUID->"c15b8c5e-1213-416b-b437-a69edd1c2f58"],
Cell[109213, 2917, 439, 9, 99, "Text",ExpressionUUID->"865083a9-3600-4389-94e5-cfdae6e9baef"],
Cell[109655, 2928, 2516, 80, 275, "Input",ExpressionUUID->"5ba7e3b4-bd78-49ae-845f-17a25294b60a"],
Cell[112174, 3010, 244, 6, 43, "Text",ExpressionUUID->"a747be51-b0fc-4b16-b30b-9bbce8725bad"],
Cell[112421, 3018, 18191, 497, 419, "Input",ExpressionUUID->"f56da232-3f4f-44d8-87c3-2661536c7db1"],
Cell[130615, 3517, 266, 6, 43, "Text",ExpressionUUID->"8e777122-71e1-4df7-bb38-61b3351501d4"],
Cell[130884, 3525, 4891, 140, 290, "Input",ExpressionUUID->"f79ceea5-c728-4a46-8d3e-b606c07a12a5"],
Cell[CellGroupData[{
Cell[135800, 3669, 444, 9, 60, "Input",ExpressionUUID->"973fea8e-1fd9-4562-a0da-00ef6aa3893e"],
Cell[136247, 3680, 3185, 79, 335, "Output",ExpressionUUID->"1a048954-333d-475a-b0fc-af22d27417b9"]
}, Open  ]],
Cell[139447, 3762, 249, 6, 43, "Text",ExpressionUUID->"eb4dec51-0709-436f-8336-d2c6d9ee56c0"],
Cell[CellGroupData[{
Cell[139721, 3772, 554, 14, 60, "Input",ExpressionUUID->"f2995614-0f7d-4d40-a0c2-6a38385768a5"],
Cell[140278, 3788, 2496, 69, 167, "Output",ExpressionUUID->"9b81c825-de1e-4472-8f88-0a78d3ce555b"]
}, Open  ]],
Cell[142789, 3860, 263, 6, 43, "Text",ExpressionUUID->"6ad086b7-04ad-4113-add3-c235e9a2100a"],
Cell[CellGroupData[{
Cell[143077, 3870, 568, 15, 60, "Input",ExpressionUUID->"23d76d8c-6bdf-4839-a044-434a20a6be4a"],
Cell[143648, 3887, 393, 5, 40, "Output",ExpressionUUID->"44159ab0-bd88-48c3-bb01-bfff63de1de2"]
}, Open  ]],
Cell[144056, 3895, 528, 10, 71, "Text",ExpressionUUID->"79f79664-0f6e-42b5-a57a-a1e931b16031"],
Cell[CellGroupData[{
Cell[144609, 3909, 1555, 45, 96, "Input",ExpressionUUID->"145bdef2-1d1b-468a-aa55-a0feb410d03d"],
Cell[146167, 3956, 434, 9, 62, "Output",ExpressionUUID->"3d016868-41d6-4915-a05a-8fada79b8348"]
}, Open  ]],
Cell[CellGroupData[{
Cell[146638, 3970, 522, 13, 60, "Input",ExpressionUUID->"816864fa-1975-4bae-ac32-fef9295e7edd"],
Cell[147163, 3985, 1804, 49, 143, "Output",ExpressionUUID->"ca8f679a-cc76-4c85-9a0d-28374ca0ebd7"]
}, Open  ]],
Cell[148982, 4037, 230, 5, 43, "Text",ExpressionUUID->"3da864e5-f54c-4b8e-8acd-fd1b8fd3197c"],
Cell[CellGroupData[{
Cell[149237, 4046, 759, 20, 60, "Input",ExpressionUUID->"dfb2f469-ba7e-46b3-9d04-86af2b24b22e"],
Cell[149999, 4068, 2499, 67, 251, "Output",ExpressionUUID->"e712445d-bc4e-4f67-97d1-922e76c3c0bb"]
}, Open  ]],
Cell[152513, 4138, 186, 3, 43, "Text",ExpressionUUID->"5a97081a-01e1-4cf0-b9bf-3f01aee5b26d"],
Cell[CellGroupData[{
Cell[152724, 4145, 1506, 39, 84, "Input",ExpressionUUID->"e4212779-2d44-4b3e-80ed-abca6c4b1e19"],
Cell[154233, 4186, 416, 7, 40, "Output",ExpressionUUID->"3763cb98-cca2-4270-a761-55665d0dd3cf"]
}, Open  ]],
Cell[CellGroupData[{
Cell[154686, 4198, 575, 13, 60, "Input",ExpressionUUID->"49724d74-ff8d-46bc-9ecd-5b5d879f469e"],
Cell[155264, 4213, 2035, 54, 251, "Output",ExpressionUUID->"3e6360ff-3106-49dc-ba5c-cda410e2d661"]
}, Open  ]],
Cell[157314, 4270, 669, 11, 99, "Text",ExpressionUUID->"2b693f2f-13d5-4761-953e-e52e7a0f8f65"]
}, Open  ]]
}, Open  ]]
}
]
*)


